On the Numerical Integration of One-Loop Cosmological Collider Signals

In a broad class of inflationary models, the leading non-Gaussian bispectrum arises from one-loop rather than tree-level processes. However, realistic one-loop contributions remain largely unexplored for phenomenologically relevant masses beyond the simplest bubble diagrams. This is insufficient for observational purposes because, for generic masses and couplings, triangle contributions need not be suppressed relative to their bubble counterparts. We present a numerical method for evaluating scalar one-loop in-in diagrams contributing to the inflationary bispectrum at fully general external momenta and masses. First, the Witten-Feynman parameterization reduces de Sitter loop integrals to generalized Euler-Mellin integrals governed by Symanzik graph polynomials. Unfortunately, the exponents of the polynomials in the integrand become complex for sufficiently heavy masses, leading to sign problems when evaluating the integral using standard numerical techniques. To remedy this problem, we introduce the reduced Schwinger method, which evaluates a highly oscillatory subintegral analytically to obtain a Gauss hypergeometric kernel, leaving the remaining integrals to standard numerical quadrature. We validate the algorithm by reproducing known analytic results for the tree-level bispectrum in terms of ${}_3F_2$ functions, and then apply it to the one-loop bubble and triangle contributions at general kinematics. This yields the first direct numerical evaluation of the complete one-loop bispectrum, valid across the full kinematic range. Using these numerical results, we construct bispectrum templates and compare them with CMB data.

==> anc/bubble/README.md <==
# Bubble reduced-Schwinger integrator

`reduced_bubble.cpp` evaluates the scale-reduced Schwinger-parameter
integrals for the scalar bubble contribution to the three-point function.
The common Schwinger scale is integrated analytically, leaving numerical
integrals over the projective Schwinger variables.  The two UV-divergent
presectors are evaluated with a local boundary subtraction; the program
outputs both their finite cores and the boundary moments needed to assemble
the renormalized result.

## Files

The directory contains:

- `reduced_bubble.cpp`, the numerical integration engine;
- `bubble_sectors.hpp`, containing the sector maps, sector densities, and UV
  boundary functions;
- `bubble_mass_constants.hpp`, containing the mass-dependent complex
  constants used by the analytically reduced scale kernel;
- `assemble_bubble.py`, which assembles the engine output into the
  renormalized basis integrals of the paper (see below).

## Compilation

With GCC and OpenMP:

```sh
g++ -std=c++17 -O2 -fopenmp reduced_bubble.cpp -o reduced_bubble
```

OpenMP is optional.  Without it, omit `-fopenmp`.

## Running the three-point calculation

For example, the command for calculating the bubble at the single kinematic
point \(k_3=1\) and \(K\equiv k_1+k_2=2\) is:

```sh
./reduced_bubble \
    --K 2.0 --k3 1.0 --nu 0.5 \
    --h 0.125 --cutoff 3.25 \
    --scale-n 96 --scale-L 16.0 \
    --output bubble_K2_k3_1_nu_0p5.csv
```

The parameters are:

- `K`, `k3`: external kinematic variables used by the sector functions;
- `nu`: the principal-series mass parameter \(\widetilde\nu\);
- `h`, `cutoff`: spacing and truncation of the double-exponential rules for
  the remaining Schwinger variables;
- `scale-n`, `scale-L`: order and logarithmic half-range of the
  Gauss--Legendre rule used to evaluate the reduced scale kernel;
- `output`: output CSV path.

The paper's production runs used two resolutions for every kinematic
point:

- central values: `--h 0.125 --cutoff 3.25 --scale-n 96 --scale-L 16.0`
  (the example above);
- error estimation: `--h 0.16 --cutoff 3.2 --scale-n 80 --scale-L 14.0`,
  with the numerical error taken as the change between the two assembled
  results.

This package supports \(\widetilde\nu=0.5\) and \(\widetilde\nu=0.7\).  The command

```sh
./reduced_bubble --nu 0.5 \
    --h 0.125 --cutoff 3.25 --scale-n 96 --scale-L 16.0 \
    --selfcheck-only
```

runs the kernel and UV-subtraction consistency checks without evaluating a
kinematic point.

## Output

For the three-point calculation the CSV columns are

```text
K,k3,nu,h,cutoff,scale_n,scale_L,n_positive,n_unit,sector,quantity,bare_re,bare_im
```

Each row contains the real and imaginary parts of one bare sector quantity.
The finite sectors have `quantity = finite`; the UV-subtracted presectors
have `quantity = finite_core`; and sector zero stores `boundary_value` and
`boundary_log_moment`.  These rows must be multiplied by the corresponding
complex sector prefactors and combined with the UV boundary terms to form
the renormalized branch integrals.  This assembly is performed by

```sh
python3 assemble_bubble.py OUTPUT.csv
```

which applies the sector prefactors and the UV boundary term from the
closed forms displayed in the paper (equation references are given in the
script) and reports the renormalized \(\widetilde{\mathcal B}_{++}\) — in
the \(\overline{\rm MS}\) convention at \(\mu_R=\widetilde\nu H\) used for
the templates of Sec. 7 of the paper, and at renormalization scale
\(H\) — together with \(\widetilde{\mathcal B}_{+-}\), the pole
coefficient, and two built-in consistency checks.  The script needs only
the Python 3 standard library.  The numerical integration error of an
assembled value can be estimated by repeating the kinematic point at a
successive resolution (for example `--h 0.16 --cutoff 3.2 --scale-n 80
--scale-L 14.0` versus the settings above) and comparing the assembled
results, as done in the paper.  Couplings, vertex factors, Wick
contraction multiplicities, and the external-momentum channel sum are not
applied by either program.


==> anc/bubble/assemble_bubble.py <==
#!/usr/bin/env python3
"""Assemble the renormalized bubble basis integrals from a reduced_bubble CSV.

This script turns the bare sector output of `reduced_bubble` into the
renormalized basis integrals of the paper.  Equation numbers below refer to
the paper.  Everything is computed from the closed forms displayed there;
no external data or third-party library is required (Python 3 standard
library only).

Conventions (H = 1 throughout):
    Delta_+  = 3/2 + i nu                                       (Eq. (97))
    Lambda   = 2 Delta_+ - 3/2 = 3/2 + 2 i nu,   N0 = 9/2 + 2 i nu
                                                    (Eq. (117) at eps = 0)
    N_Delta  = 2^(2 Delta_+ - 4) e^(i pi (2 Delta_+ - 3)/4)
               / (sqrt(pi) Gamma(Delta_+ - 1))                  (Eq. (14))

Sector prefactors.  The engine outputs the pure reduced integrals; every
constant lives here.  From the reduced representation of B~_++ (Eq. (110))
at d = 3, the region with no flipped orderings carries

    C_pp = e^(i pi (Delta_+ - 3/2)) |k3|^3 Gamma(N0) N_Delta^2
           (4 pi)^(3/2) / (2 pi)^3 ,

and each region with a flipped ordering (beta_i < kappa_i) carries one
factor of the continuation phase e^(-i pi (Delta_+ - 2)) = i e^(pi nu)
(text below Eq. (114)).  The engine's sectors 1 and 2 have two flipped
orderings, sectors 3-6 have one, sectors 7 and 8 have none; sectors 5 and 6
are the exact mirror images of 3 and 4 and are not output separately.  The
single +- sector (9) carries the prefactor of Eq. (119),

    C_pm = e^(i pi (3/2 - Delta_+)) |k3|^3 Gamma(N0) N_Delta^2
           (4 pi)^(3/2) / (2 pi)^3 .

UV subtraction (sectors 1 and 2).  The engine subtracts the boundary
density G at the UV endpoint (Sec. 3.3) and reports the subtracted core.
The exact endpoint identity, Eq. (65), returns the boundary term D(eps)/
a(eps); expanding it in eps restores, per divergent sector,

    finite = finite_core + (D(0)/2) * L ,
    L = -2 psi(3) - psi(Lambda) + 3 psi(N0) + 2 log E  +  M/V ,

where E = k1 + k2 + k3, the analytic part of L collects the eps slopes of
the Gamma/E factors of the boundary integral (the slopes dLambda = -1,
dN = -3 of Eq. (117)), and M/V = boundary_log_moment / boundary_value is
the angular moment reported by the engine.  M/V is the one ingredient of
the assembly with no closed form; it is read from the run's own boundary
rows, so its quadrature error (the level reported by the boundary check
below) enters the divergent sectors' finite parts at the same relative
size, comparable to the integration errors quoted in the paper.  D(0) is evaluated in closed
form,

    D(0) = Gamma(3)/Gamma(N0) 4^(-1-2 i nu) Gamma(1/2 + i nu)^2 sqrt(pi)
           / E^3 ,

and checked against the engine's quadrature value.  The pole coefficient

    P = C_pp * D(0)                                             (Eq. (107))

is checked against its exact value -pi |k3|^3 / ((2 pi)^3 E^3).  The
prefactor eps slope gamma = log(pi) - 3 psi(N0) + 2 i pi multiplies the
pole in the Laurent assembly; its imaginary part is the principal-branch
slope of the continuation and cancels in the real part that enters the
bispectrum (as does the i pi of Eq. (104)), so only Re gamma affects the
quoted results.

Outputs, per input CSV:
  * Re B~_++^ren in the MSbar scheme at mu_R = nu H   [Eq. (148)] -- this is
    the convention used for the templates in Sec. 7 of the paper;
  * Re B~_++^ren at renormalization scale H           [Eqs. (103), (104)];
  * B~_+- (finite, scheme independent);
  * the pole coefficient and the two built-in consistency checks.

The remaining steps to a physical bispectrum -- couplings, vertex factors,
Wick multiplicities, and the external-momentum channel sum -- are Eqs.
(150) and (152) of the paper and are not applied here.

Usage:  python3 assemble_bubble.py OUTPUT.csv [MORE.csv ...] [--json OUT.json]
"""

import cmath
import csv
import json
import math
import sys

EULER_GAMMA = 0.57721566490153286060651209008240243104215933593992

# --------------------------------------------------------------------------
# complex Gamma (Lanczos, g = 7) and digamma; double precision, ~1e-14
# --------------------------------------------------------------------------
_LANCZOS = [
    0.99999999999980993, 676.5203681218851, -1259.1392167224028,
    771.32342877765313, -176.61502916214059, 12.507343278686905,
    -0.13857109526572012, 9.9843695780195716e-6, 1.5056327351493116e-7,
]


def cgamma(z: complex) -> complex:
    if z.real < 0.5:
        return math.pi / (cmath.sin(math.pi * z) * cgamma(1 - z))
    z -= 1
    x = _LANCZOS[0]
    for i in range(1, 9):
        x += _LANCZOS[i] / (z + i)
    t = z + 7.5
    return math.sqrt(2 * math.pi) * t ** (z + 0.5) * cmath.exp(-t) * x


def cdigamma(z: complex) -> complex:
    val = 0j
    while z.real < 8:
        val -= 1 / z
        z += 1
    inv = 1 / z
    inv2 = inv * inv
    # asymptotic series psi(z) ~ log z - 1/(2z) - sum B_2n / (2n z^2n)
    val += cmath.log(z) - 0.5 * inv
    coeffs = [1 / 12, -1 / 120, 1 / 252, -1 / 240, 1 / 132, -691 / 32760]
    p = inv2
    for c in coeffs:
        val -= c * p
        p *= inv2
    return val


# --------------------------------------------------------------------------
def assemble(path: str) -> dict:
    rows = list(csv.DictReader(open(path, newline="")))
    if not rows:
        raise SystemExit("%s: empty CSV" % path)
    K = float(rows[0]["K"])
    k3 = float(rows[0]["k3"])
    nu = float(rows[0]["nu"])
    E = K + k3

    finite, core = {}, {}
    boundary_value = boundary_log_moment = None
    for r in rows:
        v = complex(float(r["bare_re"]), float(r["bare_im"]))
        s, q = int(r["sector"]), r["quantity"]
        if q == "finite":
            finite[s] = v
        elif q == "finite_core":
            core[s] = v
        elif q == "boundary_value":
            boundary_value = v
        elif q == "boundary_log_moment":
            boundary_log_moment = v
        else:
            raise SystemExit("%s: unknown quantity %r" % (path, q))
    if set(finite) != {3, 4, 7, 8, 9} or set(core) != {1, 2} \
            or boundary_value is None or boundary_log_moment is None:
        raise SystemExit("%s: incomplete sector rows" % path)

    dp = 1.5 + 1j * nu                      # Delta_+
    lam = 1.5 + 2j * nu                     # Lambda
    n0 = 4.5 + 2j * nu                      # N at eps = 0
    n_delta = (2 ** (2 * dp - 4) * cmath.exp(1j * math.pi * (2 * dp - 3) / 4)
               / (math.sqrt(math.pi) * cgamma(dp - 1)))          # Eq. (14)
    common = cgamma(n0) * n_delta ** 2 * (4 * math.pi) ** 1.5 \
        / (2 * math.pi) ** 3 * k3 ** 3
    c_pp = cmath.exp(1j * math.pi * (dp - 1.5)) * common         # Eq. (110)
    c_pm = cmath.exp(1j * math.pi * (1.5 - dp)) * common         # Eq. (119)
    flip = 1j * math.exp(math.pi * nu)      # per flipped ordering, Sec. 5.1
    pref = {1: c_pp * flip ** 2, 2: c_pp * flip ** 2,
            3: c_pp * flip, 4: c_pp * flip, 5: c_pp * flip, 6: c_pp * flip,
            7: c_pp, 8: c_pp, 9: c_pm}

    # boundary residue, closed form, and the engine cross-check
    d0 = (cgamma(complex(3)) / cgamma(n0) * 4 ** (-1 - 2j * nu)
          * cgamma(0.5 + 1j * nu) ** 2 * math.sqrt(math.pi) / E ** 3)
    d0_check = abs(boundary_value / d0 - 1)

    # UV boundary add-back (docstring formula)
    m_over_v = boundary_log_moment / boundary_value
    ell = (-2 * cdigamma(complex(3)) - cdigamma(lam) + 3 * cdigamma(n0)
           + 2 * math.log(E) + m_over_v)
    finite[1] = core[1] + d0 * ell / 2
    finite[2] = core[2] + d0 * ell / 2
    finite[5] = finite[3]                  # mirror sectors (Sec. 5.1)
    finite[6] = finite[4]

    # Laurent assembly: B~(eps) = P/eps + B~^{O(eps^0)} + O(eps)
    pole = pref[1] * d0 / 2 + pref[2] * d0 / 2                   # Eq. (107)
    pole_exact = -math.pi * k3 ** 3 / ((2 * math.pi) ** 3 * E ** 3)
    pole_check = abs(pole / pole_exact - 1)
    gamma_slope = math.log(math.pi) - 3 * cdigamma(n0) + 2j * math.pi
    b_pp_loop = sum(pref[s] * finite[s] for s in range(1, 9)) \
        + gamma_slope * pole
    b_pm = pref[9] * finite[9]

    psi3 = 1.5 - EULER_GAMMA
    delta_ct = -2 * pole * (math.log(E) - psi3)                  # Eq. (104)
    b_pp_ren_h = b_pp_loop + delta_ct                            # Eq. (103)
    msbar_shift = (math.pi * k3 ** 3 / ((2 * math.pi) ** 3 * E ** 3)
                   * (math.log(4 * math.pi) - EULER_GAMMA
                      - 2 * math.log(nu)))                       # Eq. (148)
    b_pp_ren_msbar = b_pp_ren_h + msbar_shift

    return {
        "input": path,
        "K": K, "k3": k3, "nu": nu, "E": E,
        "pole_coefficient": [pole.real, pole.imag],
        "check_pole_vs_eq107": pole_check,
        "check_boundary_value_vs_closed_form": d0_check,
        "Re_B_pp_ren_MSbar_muR_nuH": b_pp_ren_msbar.real,
        "Re_B_pp_ren_scale_H": b_pp_ren_h.real,
        "B_pm": [b_pm.real, b_pm.imag],
        "B_pp_loop_eps0": [b_pp_loop.real, b_pp_loop.imag],
    }


def main() -> int:
    args = sys.argv[1:]
    json_out = None
    if "--json" in args:
        i = args.index("--json")
        json_out = args[i + 1]
        del args[i:i + 2]
    if not args:
        print(__doc__)
        return 1
    results = []
    for path in args:
        r = assemble(path)
        results.append(r)
        print("== %s" % path)
        print("   K = %g  k3 = %g  nu = %g  (E = %g)" % (r["K"], r["k3"],
                                                         r["nu"], r["E"]))
        print("   pole coefficient P            = %+.12e %+.12ei"
              % tuple(r["pole_coefficient"]))
        print("   |P / Eq.(107) - 1|            = %.2e   (exact constants; "
              "must be ~1e-14)" % r["check_pole_vs_eq107"])
        print("   |boundary quadrature/D(0) - 1|= %.2e   (quadrature check)"
              % r["check_boundary_value_vs_closed_form"])
        print("   Re B~_++^ren  MSbar, mu_R=nu H  [Eq. (148), as in Sec. 7] "
              "= %+.12e" % r["Re_B_pp_ren_MSbar_muR_nuH"])
        print("   Re B~_++^ren  scale H         [Eqs. (103),(104)]         "
              "= %+.12e" % r["Re_B_pp_ren_scale_H"])
        print("   B~_+-                          = %+.12e %+.12ei"
              % tuple(r["B_pm"]))
    if json_out:
        with open(json_out, "w") as fh:
            json.dump(results, fh, indent=1)
        print("wrote %s" % json_out)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/bubble/bubble_mass_constants.hpp <==
// Mass-dependent constants for the reduced bubble scale kernel.
// Only quantities requiring a complex Gamma function are tabulated here.
// Lambda, N, and Beta(Lambda,m) are constructed at run time from nu.
#pragma once
#include <complex>

namespace bubble_constants {

using real = long double;
using cx = std::complex<real>;

struct MassEntry {
  real nu;
  cx two_branch;           // Gamma(Lambda+N) Gamma(-Lambda) / Gamma(N)
};

// Three-point bubble constants.
inline const MassEntry kThreePt[] = {
  {0.5L, cx(0.534067613213610010067993L, 2.044267767819367151987614L)},
  {0.7L, cx(-0.1584308065315757593946948L, 0.5818286398829458883475013L)},
};
inline const int kThreePtCount = 2;

}  // namespace bubble_constants


==> anc/bubble/bubble_sectors.hpp <==
// Generated sector maps for the reduced-Schwinger scalar bubble integral.
//
// For the three-point function, the vertex time powers are p1 = 0 and p2 = -2
// at d = 3;
// only the loop bracket, incl. its (2 Pi)^-d, is continued to d dims.
//   dmu*integrand = Const(nu) * exp(logW) * s^(Lambda-1) * (A + B/s + C*s)^(-N)
//   Lambda = 3/2 + 2 i nu ,  N = 9/2 + 2 i nu at epsilon = 0
//   epsilon slopes: dLambda = -1, dN = -3
//   N - Lambda = 3 -> scale kernel Beta(Lambda,3).
//
// B is not constant.  The scale kernel depends on B through eta = B*C/A^2.
// Kinematics enter only through K = k1+k2 and k3.
// Presector order = Tuples[{a-order, b-order, rho-order}]:
//   1,2  UV divergent, single log face -- use the PQ chart + max-Hepp
//   3-6  coupled; 5,6 are the exact a<->b images of 3,4 under
//        {t->1-t, w->1-w}
//   7,8  factorised;  9 = the sole +- presector (UV finite)
#pragma once
#include <cmath>
#include <complex>

namespace bubble {

using real = long double;
using cx = std::complex<real>;

inline real ipow(real x, int n) {
  real y = 1;
  for (int i = 0; i < n; ++i) y *= x;
  return y;
}

struct Kin { real K; real k3; };

// RZ chart: a1 = s t, a2 = s z w, b1 = s mt, b2 = s z mw  (mt=1-t, mw=1-w)
struct Outer {
  real t, mt, w, mw, z, r;
  static Outer make(real t_, real w_, real z_, real r_) {
    return Outer{t_, 1 - t_, w_, 1 - w_, z_, r_};
  }
};

// PQ chart: a1old = s t, a2 = s t pp, b1old = s mt, b2 = s mt qq
struct Pair {
  real t, mt, p, pp, mp, q, qq, mq, r;
  static Pair make(real t_, real p_, real q_, real r_) {
    return Pair{t_, 1 - t_, p_, p_ * p_, 1 - p_ * p_,
                q_, q_ * q_, 1 - q_ * q_, r_};
  }
};

inline void sector_ABC(int sector, const Outer &o, const Kin &kin,
                       real &A, real &B, real &C) {
  switch (sector) {
    case 1:
      A = kin.K + kin.k3*o.r + kin.K*o.r;
      B = ipow(kin.k3,2)/(4.*(1 + o.z));
      C = 1 + o.z + 4*o.r*o.z + 4*ipow(o.r,2)*o.z;
      return;
    case 2:
      A = kin.k3 + kin.K + kin.k3*o.r;
      B = ipow(kin.k3,2)/(4.*(1 + o.z));
      C = ipow(o.r,2) + 4*o.z + 4*o.r*o.z + ipow(o.r,2)*o.z;
      return;
    case 3:
      A = kin.K + kin.k3*o.r + kin.K*o.r;
      B = ipow(kin.k3,2)/(4.*(1 + o.w*o.z));
      C = 1 + 4*o.r + 4*ipow(o.r,2) - 4*o.r*o.t - 4*ipow(o.r,2)*o.t + 4*o.r*o.z + 4*ipow(o.r,2)*o.z + o.w*o.z;
      return;
    case 4:
      A = kin.k3 + kin.K + kin.k3*o.r;
      B = ipow(kin.k3,2)/(4.*(1 + o.w*o.z));
      C = 4 + 4*o.r + ipow(o.r,2) - 4*o.t - 4*o.r*o.t + 4*o.z + 4*o.r*o.z + ipow(o.r,2)*o.w*o.z;
      return;
    case 5:
      A = kin.K + kin.k3*o.r + kin.K*o.r;
      B = -0.25*ipow(kin.k3,2)/(-1 - o.z + o.w*o.z);
      C = 1 + 4*o.r*o.t + 4*ipow(o.r,2)*o.t + o.z + 4*o.r*o.z + 4*ipow(o.r,2)*o.z - o.w*o.z;
      return;
    case 6:
      A = kin.k3 + kin.K + kin.k3*o.r;
      B = -0.25*ipow(kin.k3,2)/(-1 - o.z + o.w*o.z);
      C = ipow(o.r,2) + 4*o.t + 4*o.r*o.t + 4*o.z + 4*o.r*o.z + ipow(o.r,2)*o.z - ipow(o.r,2)*o.w*o.z;
      return;
    case 7:
      A = kin.K + kin.k3*o.r + kin.K*o.r;
      B = ipow(kin.k3,2)/4.;
      C = 1 + 4*o.r + 4*ipow(o.r,2) + 4*o.r*o.z + 4*ipow(o.r,2)*o.z;
      return;
    case 8:
      A = kin.k3 + kin.K + kin.k3*o.r;
      B = ipow(kin.k3,2)/4.;
      C = 4 + 4*o.r + ipow(o.r,2) + 4*o.z + 4*o.r*o.z;
      return;
    case 9:
      A = kin.K + kin.k3*o.r;
      B = ipow(kin.k3,2)/4.;
      C = 1 + 2*o.r + ipow(o.r,2) + 4*o.r*o.z;
      return;
    default: A = B = C = 0; return;
  }
}

inline cx sector_logW(int sector, const Outer &o, real nu) {
  switch (sector) {
    case 1:
      return cx(0,0)
        + cx(3.L, 2.L*nu) * std::log(1 + o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt)
        + cx(0.5L, -1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t + o.mw*o.z + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(1.L, 2.L*nu) * std::log(o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.t)
        + cx(0.5L, -1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 2:
      return cx(0,0)
        + cx(1.L, 2.L*nu) * std::log(1 + o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt)
        + cx(0.5L, -1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t + o.mw*o.z + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(-0.5L, 1.L*nu) * std::log(o.t)
        + cx(0.5L, -1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 3:
      return cx(0,0)
        + cx(3.L, 2.L*nu) * std::log(1 + o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.mt)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(1.L, 2.L*nu) * std::log(o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.t)
        + cx(0.5L, -1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 4:
      return cx(0,0)
        + cx(1.L, 2.L*nu) * std::log(1 + o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.mt)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(-0.5L, 1.L*nu) * std::log(o.t)
        + cx(0.5L, -1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 5:
      return cx(0,0)
        + cx(3.L, 2.L*nu) * std::log(1 + o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt)
        + cx(0.5L, -1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t + o.mw*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(1.L, 2.L*nu) * std::log(o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 6:
      return cx(0,0)
        + cx(1.L, 2.L*nu) * std::log(1 + o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt)
        + cx(0.5L, -1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t + o.mw*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(0.5L, -1.L*nu) * std::log(o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 7:
      return cx(0,0)
        + cx(3.L, 2.L*nu) * std::log(1 + o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.mt)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(1.L, 2.L*nu) * std::log(o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 8:
      return cx(0,0)
        + cx(1.L, 2.L*nu) * std::log(1 + o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.mt)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(0.5L, -1.L*nu) * std::log(o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    case 9:
      return cx(0,0)
        + cx(0.5L, -1.L*nu) * std::log(o.mt)
        + cx(-0.5L, 1.L*nu) * std::log(o.mt + o.mw*o.z)
        + cx(-1.5L, 0L*nu) * std::log(o.mt + o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.mw)
        + cx(1.L, 2.L*nu) * std::log(o.r)
        + cx(0.5L, -1.L*nu) * std::log(o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.t + o.w*o.z)
        + cx(-0.5L, 1.L*nu) * std::log(o.w)
        + cx(0L, 2.L*nu) * std::log(o.z);
    default: return cx(0, 0);
  }
}

inline void pair_ABC(int sector, const Pair &o, const Kin &kin,
                     real &A, real &B, real &C) {
  switch (sector) {
    case 1:
      A = kin.K + kin.k3*o.r + kin.K*o.r;
      B = ipow(kin.k3,2)/4.;
      C = 1 + 4*ipow(o.q,2)*o.r + 4*ipow(o.q,2)*ipow(o.r,2) + 4*ipow(o.p,2)*o.r*o.t - 4*ipow(o.q,2)*o.r*o.t + 4*ipow(o.p,2)*ipow(o.r,2)*o.t - 4*ipow(o.q,2)*ipow(o.r,2)*o.t;
      return;
    case 2:
      A = kin.k3 + kin.K + kin.k3*o.r;
      B = ipow(kin.k3,2)/4.;
      C = 4*ipow(o.q,2) + 4*ipow(o.q,2)*o.r + ipow(o.r,2) + 4*ipow(o.p,2)*o.t - 4*ipow(o.q,2)*o.t + 4*ipow(o.p,2)*o.r*o.t - 4*ipow(o.q,2)*o.r*o.t;
      return;
    default: A = B = C = 0; return;
  }
}

inline cx pair_logW(int sector, const Pair &o, real nu) {
  switch (sector) {
    case 1:
      return cx(0,0)
        + cx(3.L, 2.L*nu) * std::log(1 + o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.mp)
        + cx(0.5L, -1.L*nu) * std::log(o.mp*o.t + o.pp*o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.mq)
        + cx(0.5L, -1.L*nu) * std::log(o.mq*o.mt + o.mt*o.qq)
        + cx(-1.5L, 0L*nu) * std::log(o.mq*o.mt + o.mt*o.qq + o.mp*o.t + o.pp*o.t)
        + cx(0L, 2.L*nu) * std::log(o.mt)
        + cx(1.L, 0L*nu) * std::log(o.p)
        + cx(-0.5L, 1.L*nu) * std::log(o.pp)
        + cx(1.L, 0L*nu) * std::log(o.q)
        + cx(-0.5L, 1.L*nu) * std::log(o.qq)
        + cx(1.L, 2.L*nu) * std::log(o.r)
        + cx(0L, 2.L*nu) * std::log(o.t);
    case 2:
      return cx(0,0)
        + cx(1.L, 2.L*nu) * std::log(1 + o.r)
        + cx(-0.5L, 1.L*nu) * std::log(o.mp)
        + cx(0.5L, -1.L*nu) * std::log(o.mp*o.t + o.pp*o.t)
        + cx(-0.5L, 1.L*nu) * std::log(o.mq)
        + cx(0.5L, -1.L*nu) * std::log(o.mq*o.mt + o.mt*o.qq)
        + cx(-1.5L, 0L*nu) * std::log(o.mq*o.mt + o.mt*o.qq + o.mp*o.t + o.pp*o.t)
        + cx(0L, 2.L*nu) * std::log(o.mt)
        + cx(1.L, 0L*nu) * std::log(o.p)
        + cx(-0.5L, 1.L*nu) * std::log(o.pp)
        + cx(1.L, 0L*nu) * std::log(o.q)
        + cx(-0.5L, 1.L*nu) * std::log(o.qq)
        + cx(0L, 2.L*nu) * std::log(o.t);
    default: return cx(0, 0);
  }
}

// ---------------------------------------------------------------------------
// UV counterterm G: the x -> 0 limit of the max-Hepp transformed PQ density,
// x = max(zeta, p, q), zeta = 1/rho (presector 1) or rho (presector 2).
// IDENTICAL for presectors 1 and 2.
//   chart 0 (zeta max): den = 1 + 4(t a^2 + (1-t) b^2), ang = (a b)^(2 i nu)
//   chart 1 (p max)   : den = a^2 + 4(t + (1-t) b^2),   ang = b^(2 i nu)
//   chart 2 (q max)   : den = a^2 + 4(t b^2 + (1-t)),   ang = b^(2 i nu)
// G = 4 * Beta(Lambda,3) * E^-3 * (t(1-t))^(1/2+i nu) * ang * den^-Lambda,
// E = k1+k2+k3.  int (G0 + 2 G1) = D(0); per-presector pole = D(0)/2.
inline cx boundary_G(int chart, real a, real b, real t, const Kin &kin,
                     real nu, const cx &beta_lambda_3) {
  const cx lambda(1.5L, 2 * nu);
  const real E = kin.K + kin.k3;
  real den; cx ang;
  if (chart == 0) {
    den = 1 + 4 * (t * a * a + (1 - t) * b * b);
    ang = std::exp(cx(0, 2 * nu) * (std::log(a) + std::log(b)));
  } else if (chart == 1) {
    den = a * a + 4 * (t + (1 - t) * b * b);
    ang = std::exp(cx(0, 2 * nu) * std::log(b));
  } else {
    den = a * a + 4 * (t * b * b + (1 - t));
    ang = std::exp(cx(0, 2 * nu) * std::log(b));
  }
  return 4.0L * beta_lambda_3 / (E * E * E) *
         std::exp(cx(0.5L, nu) * std::log(t * (1 - t))) * ang *
         std::exp(-lambda * std::log(den));
}

}  // namespace bubble


==> anc/bubble/reduced_bubble.cpp <==
// Reduced-Schwinger integrator for the scalar bubble contribution to the
// three-point function.
//
// The common Schwinger scale is integrated analytically through a kernel
// parametrized by (Lambda, N, m = N-Lambda).  The remaining projective
// Schwinger variables are integrated by deterministic quadrature.  Generated
// sector maps and mass-dependent constants are supplied by
// bubble_sectors.hpp and bubble_mass_constants.hpp, respectively.
//
// The UV-divergent presectors are evaluated with a local boundary subtraction.
// Their finite cores and boundary moments are written separately so that the
// renormalized branch integral can be assembled with explicit prefactors.
// Fixed-block ordered reduction makes the result independent of the OpenMP
// thread count.

#include <algorithm>
#include <atomic>
#include <cmath>
#include <complex>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <string>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#endif

#include "bubble_sectors.hpp"
#include "bubble_mass_constants.hpp"

using real = long double;
using cx = std::complex<real>;

namespace {

constexpr real PI = 3.141592653589793238462643383279502884L;

// Set (never cleared) if a nonpositive base reaches pow_pos.  Throwing out of
// an OpenMP region is undefined behaviour, so the error is latched and checked
// after every parallel section.
std::atomic<bool> g_domain_error{false};

struct Node {
  real x;
  real w;
};

cx pow_pos(real x, const cx &a) {
  if (!(x > 0)) {
    g_domain_error.store(true);
    return cx(0, 0);
  }
  return std::exp(a * std::log(x));
}

cx hyp2f1_series(const cx &a, const cx &b, const cx &c, real z) {
  cx term(1, 0), sum(1, 0);
  for (int n = 0; n < 80; ++n) {
    const real nn = static_cast<real>(n);
    term *= (a + nn) * (b + nn) / (c + nn) * (z / static_cast<real>(n + 1));
    sum += term;
    if (std::abs(term) < 16 * std::numeric_limits<real>::epsilon() *
                             std::max<real>(1, std::abs(sum)))
      return sum;
  }
  throw std::runtime_error("small-z 2F1 series did not converge");
}

std::vector<Node> unit_de(real h, real cutoff) {
  const int n = static_cast<int>(std::floor(cutoff / h + 1e-12L));
  std::vector<Node> out;
  out.reserve(2 * n + 1);
  for (int k = -n; k <= n; ++k) {
    const real q = h * k;
    const real u = (PI / 2) * std::sinh(q);
    const real th = std::tanh(u);
    const real x = (1 + th) / 2;
    const real ch = std::cosh(u);
    const real dx = PI * std::cosh(q) / (4 * ch * ch);
    if (x > 0 && x < 1 && std::isfinite(static_cast<double>(dx))) {
      out.push_back({x, h * dx});
    }
  }
  return out;
}

std::vector<Node> positive_de(real h, real cutoff) {
  const int n = static_cast<int>(std::floor(cutoff / h + 1e-12L));
  std::vector<Node> out;
  out.reserve(2 * n + 1);
  for (int k = -n; k <= n; ++k) {
    const real q = h * k;
    const real u = (PI / 2) * std::sinh(q);
    const real x = std::exp(u);
    const real dx = (PI / 2) * std::cosh(q) * x;
    if (x > 0 && std::isfinite(static_cast<double>(x)) &&
        std::isfinite(static_cast<double>(dx))) {
      out.push_back({x, h * dx});
    }
  }
  return out;
}

std::vector<Node> gauss_legendre(int n, real a, real b) {
  std::vector<Node> nodes(n);
  const int m = (n + 1) / 2;
  const real xm = (a + b) / 2;
  const real xl = (b - a) / 2;
  for (int i = 0; i < m; ++i) {
    real z = std::cos(PI * (i + 0.75L) / (n + 0.5L));
    real pp = 0;
    for (int iter = 0; iter < 100; ++iter) {
      real p1 = 1, p2 = 0;
      for (int j = 1; j <= n; ++j) {
        const real p3 = p2;
        p2 = p1;
        p1 = ((2 * j - 1) * z * p2 - (j - 1) * p3) / j;
      }
      pp = n * (z * p1 - p2) / (z * z - 1);
      const real znew = z - p1 / pp;
      if (std::abs(znew - z) < 4 * std::numeric_limits<real>::epsilon()) {
        z = znew;
        break;
      }
      z = znew;
    }
    const real xlo = xm - xl * z;
    const real xhi = xm + xl * z;
    const real w = 2 * xl / ((1 - z * z) * pp * pp);
    nodes[i] = {xlo, w};
    nodes[n - 1 - i] = {xhi, w};
  }
  std::sort(nodes.begin(), nodes.end(),
            [](const Node &x, const Node &y) { return x.x < y.x; });
  return nodes;
}

// ---------------------------------------------------------------------------
// Deterministic reduction.  The outer index range is cut into a FIXED number
// of contiguous blocks; each block is summed in index order by whichever
// thread picks it up, and the blocks are merged in block order afterwards.
// The floating-point operation tree is therefore independent of the thread
// count and of the schedule.
// ---------------------------------------------------------------------------
constexpr std::int64_t kBlocks = 4096;

template <class F>
cx block_reduce(std::int64_t n_outer, F f) {
  if (n_outer <= 0) return cx(0, 0);
  std::int64_t nb = std::min<std::int64_t>(kBlocks, n_outer);
  const std::int64_t bs = (n_outer + nb - 1) / nb;
  nb = (n_outer + bs - 1) / bs;
  std::vector<cx> partial(static_cast<std::size_t>(nb), cx(0, 0));
#pragma omp parallel for schedule(dynamic)
  for (std::int64_t b = 0; b < nb; ++b) {
    const std::int64_t lo = b * bs;
    const std::int64_t hi = std::min(n_outer, lo + bs);
    cx s(0, 0);
    for (std::int64_t i = lo; i < hi; ++i) s += f(i);
    partial[static_cast<std::size_t>(b)] = s;
  }
  cx total(0, 0);
  for (std::int64_t b = 0; b < nb; ++b)
    total += partial[static_cast<std::size_t>(b)];
  return total;
}

// ---------------------------------------------------------------------------
// Scale kernel:   S(A,B,C) = int_0^inf s^(Lam-1) (A + B/s + C s)^(-N) ds
//               = A^(Lam-N) C^(-Lam) H(eta),   eta = B C / A^2.
// ---------------------------------------------------------------------------
struct ScaleKernel {
  cx lambda;
  cx N;
  int m = 3;           // N - Lambda at eps = 0 (positive integer)
  cx beta_lambda_m;    // Beta(Lambda, m), exact product form
  cx two_branch;       // Gamma(Lam+N) Gamma(-Lam) / Gamma(N), from the table
  real lr = 0, nr = 0; // Re Lambda, Re N  (scale-rule centring)
  std::vector<Node> gl;

  ScaleKernel() = default;

  ScaleKernel(real nu, int m_, const cx &tb, int scale_n, real scale_L)
      : lambda(1.5L, 2 * nu),
        N(1.5L + static_cast<real>(m_), 2 * nu),
        m(m_),
        two_branch(tb),
        gl(gauss_legendre(scale_n, -scale_L, scale_L)) {
    beta_lambda_m = cx(1, 0);
    for (int j = 1; j < m; ++j) beta_lambda_m *= static_cast<real>(j);
    for (int j = 0; j < m; ++j) beta_lambda_m /= (lambda + static_cast<real>(j));
    lr = lambda.real();
    nr = N.real();
  }

  // Exact small-eta continuation.  y^2 + y + eta = (y+a)(y+b), w = a/b; the
  // connection formula at z = 1-w gives two rapidly convergent 2F1 series, one
  // analytic and one proportional to a^Lambda.  Both branches are required
  // by the analytic continuation of the scale kernel.
  cx small_eta(real eta) const {
    const real root = std::sqrt(1 - 4 * eta);
    const real aa = 2 * eta / (1 + root);  // stable form of (1-root)/2
    const real bb = (1 + root) / 2;
    const real w = aa / bb;
    const cx analytic = pow_pos(bb, lambda - N) * beta_lambda_m *
                        hyp2f1_series(N, cx(static_cast<real>(m), 0),
                                      cx(1, 0) - lambda, w);
    if (!(aa > 0)) return analytic;  // eta underflowed: pure Beta(Lam,m) limit
    const cx nonanalytic = pow_pos(aa, lambda) * pow_pos(bb, -N) * two_branch *
                           hyp2f1_series(N, lambda + N, cx(1, 0) + lambda, w);
    return analytic + nonanalytic;
  }

  // The bare kernel H(eta) (no A, C prefactor) -- used by the self-checks.
  cx table_branch(real A, real B, real C) const {
    // Centre the log-scale rule at the maximum of the ABSOLUTE scale density.
    // sqrt(B/C) only balances the two endpoint terms and misses the UV charts
    // where A/C grows like an inverse boundary coordinate.
    const real disc = lr * lr * A * A + 4 * (nr - lr) * (nr + lr) * B * C;
    const real s0 = (lr * A + std::sqrt(disc)) / (2 * (nr - lr) * C);
    cx sum(0, 0);
    const real log_s0 = std::log(s0);
    for (const auto &node : gl) {
      const real log_s = log_s0 + node.x;
      const real ss = std::exp(log_s);
      const real den = A + B / ss + C * ss;
      // ds = s dy, hence s^lambda rather than s^(lambda-1).
      sum += node.w * std::exp(lambda * log_s - N * std::log(den));
    }
    return sum;
  }

  cx operator()(real A, real B, real C) const {
    const real eta = B * C / (A * A);
    if (eta < 1e-3L) {
      return std::exp(-lambda * std::log(C) + (lambda - N) * std::log(A)) *
             small_eta(eta);
    }
    return table_branch(A, B, C);
  }
};

// ---------------------------------------------------------------------------
// 3-pt bubble model
// ---------------------------------------------------------------------------
struct BubbleModel {
  bubble::Kin kin;
  real nu;
  ScaleKernel kernel;

  cx rz_density(int sector, const bubble::Outer &o) const {
    real A, B, C;
    bubble::sector_ABC(sector, o, kin, A, B, C);
    return std::exp(bubble::sector_logW(sector, o, nu)) * kernel(A, B, C);
  }

  // PQ-chart density of the two UV-divergent presectors.  The factor 4 of the
  // PQ Jacobian obeys Const_PQ = 4 Const_RZ;
  // it is carried HERE so that the same 4 appears in bubble::boundary_G and the
  // subtracted core g - G is a difference of like-normalised objects.  The
  // assembler consequently multiplies these rows by prefactor_pp_12, i.e. by
  // Const_RZ.
  cx pair_density(int sector, real r, real t, real p, real q) const {
    const bubble::Pair o = bubble::Pair::make(t, p, q, r);
    real A, B, C;
    bubble::pair_ABC(sector, o, kin, A, B, C);
    return 4.0L * std::exp(bubble::pair_logW(sector, o, nu)) * kernel(A, B, C);
  }
};

// ---------------------------------------------------------------------------
// 3-pt integrators
// ---------------------------------------------------------------------------

// Sectors 7, 8, 9: A, B, C depend on (r, z) only, so the (t, w) sum is done
// once per (r, z) and the expensive scale kernel is evaluated n_pos^2 times
// instead of n_pos^2 n_unit^2 times.  The (t,w)-independence of A, B, C is
// asserted at start-up, not assumed.
cx integrate_factorized_3pt(int sector, const BubbleModel &model,
                            const std::vector<Node> &positive,
                            const std::vector<Node> &unit) {
  const std::int64_t np = static_cast<std::int64_t>(positive.size());
  return block_reduce(np * np, [&](std::int64_t idx) {
    const std::size_t ir = static_cast<std::size_t>(idx / np);
    const std::size_t iz = static_cast<std::size_t>(idx % np);
    const real r = positive[ir].x;
    const real z = positive[iz].x;
    real A, B, C;
    bubble::sector_ABC(sector, bubble::Outer::make(0.5L, 0.5L, z, r),
                       model.kin, A, B, C);
    const cx S = model.kernel(A, B, C);
    cx ang(0, 0);
    for (const auto &tn : unit) {
      cx row(0, 0);
      for (const auto &wn : unit) {
        row += wn.w * std::exp(bubble::sector_logW(
                          sector, bubble::Outer::make(tn.x, wn.x, z, r),
                          model.nu));
      }
      ang += tn.w * row;
    }
    return positive[ir].w * positive[iz].w * ang * S;
  });
}

// Sectors 3, 4: A, B, C depend on all four outer variables.
cx integrate_coupled_3pt(int sector, const BubbleModel &model,
                         const std::vector<Node> &positive,
                         const std::vector<Node> &unit) {
  const std::int64_t np = static_cast<std::int64_t>(positive.size());
  return block_reduce(np * np, [&](std::int64_t idx) {
    const std::size_t ir = static_cast<std::size_t>(idx / np);
    const std::size_t iz = static_cast<std::size_t>(idx % np);
    const real r = positive[ir].x;
    const real z = positive[iz].x;
    cx acc(0, 0);
    for (const auto &tn : unit) {
      cx row(0, 0);
      for (const auto &wn : unit) {
        row += wn.w * model.rz_density(
                          sector, bubble::Outer::make(tn.x, wn.x, z, r));
      }
      acc += tn.w * row;
    }
    return positive[ir].w * positive[iz].w * acc;
  });
}

// Presectors 1 and 2, PQ chart, max-Hepp subtraction.  Returns the finite bare
// core EXCLUDING the chart-consistent boundary derivative D(0) L/2, which the
// assembler adds.  Charts 1 and 2 are equal by (p<->q, t<->1-t), so chart 1 is
// evaluated once and doubled.
cx integrate_divergent_core_3pt(int sector, const BubbleModel &model,
                                const std::vector<Node> &unit,
                                const cx &beta_lambda_3) {
  const std::int64_t nu_n = static_cast<std::int64_t>(unit.size());
  return block_reduce(nu_n * nu_n, [&](std::int64_t idx) {
    const std::size_t ix = static_cast<std::size_t>(idx / nu_n);
    const std::size_t ia = static_cast<std::size_t>(idx % nu_n);
    const real x = unit[ix].x;
    const real a = unit[ia].x;
    const real wxa = unit[ix].w * unit[ia].w;
    cx acc(0, 0);
    for (const auto &bn : unit) {
      const real b = bn.x;
      cx row(0, 0);
      for (const auto &tn : unit) {
        const real t = tn.x;
        const real w = bn.w * tn.w;

        // The nonsingular half of the rho domain.
        if (sector == 1) {
          // presector 1 is singular at rho -> infinity, so rho in (0,1) is
          // regular.
          row += w * model.pair_density(1, x, t, a, b);
        } else {
          // presector 2 is singular at rho -> 0.  Map the regular rho > 1 half
          // by rho = 1/x, including |d rho / dx| = 1/x^2.
          row += w * model.pair_density(2, 1 / x, t, a, b) / (x * x);
        }

        // For extremely small x the subtracted integrand is bounded but the
        // direct g - G cancellation exhausts long-double precision.  The
        // omitted interval has length below 1e-11.
        if (x < 1e-11L) continue;

        // Hepp chart 0: (zeta,p,q) = x(1,a,b).
        {
          const real z0 = x, p0 = x * a, q0 = x * b;
          const real rho0 = (sector == 1) ? 1 / z0 : z0;
          cx d0 = model.pair_density(sector, rho0, t, p0, q0);
          if (sector == 1) d0 /= (z0 * z0);  // d rho = d zeta / zeta^2
          const cx g0 = x * (d0 * (x * x));  // x * Hepp Jacobian x^2 * density
          const cx G0 =
              bubble::boundary_G(0, a, b, t, model.kin, model.nu, beta_lambda_3);
          row += w * (g0 - G0) / x;
        }
        // Hepp chart 1: (zeta,p,q) = x(a,1,b), doubled for chart 2.
        {
          const real z1 = x * a, p1 = x, q1 = x * b;
          const real rho1 = (sector == 1) ? 1 / z1 : z1;
          cx d1 = model.pair_density(sector, rho1, t, p1, q1);
          if (sector == 1) d1 /= (z1 * z1);
          const cx g1 = x * (d1 * (x * x));
          const cx G1 =
              bubble::boundary_G(1, a, b, t, model.kin, model.nu, beta_lambda_3);
          row += 2.0L * w * (g1 - G1) / x;
        }
      }
      acc += row;
    }
    return wxa * acc;
  });
}

struct BoundaryMoments {
  cx value;
  cx log_moment;
};

// The finite boundary derivative must use the same radial convention as the
// subtracted core, i.e. x = max(zeta,p,q) with the three Hepp charts.  The
// residue (value) is radial-convention independent; the derivative is not.
// The logarithmic moment is combined with the common derivative of the chart
// boundary prefactor.  The required constants are read from the generated
// constants table.
BoundaryMoments boundary_moments_3pt(const BubbleModel &model,
                                     const std::vector<Node> &unit,
                                     const cx &beta_lambda_3) {
  const std::int64_t n = static_cast<std::int64_t>(unit.size());
  auto pass = [&](bool moment) {
    return block_reduce(n, [&](std::int64_t ia) {
      const real a = unit[static_cast<std::size_t>(ia)].x;
      const real wa = unit[static_cast<std::size_t>(ia)].w;
      cx acc(0, 0);
      for (const auto &bn : unit) {
        const real b = bn.x;
        cx row(0, 0);
        for (const auto &tn : unit) {
          const real t = tn.x;
          const real tprod = t * (1 - t);
          const real den0 = 1 + 4 * (t * a * a + (1 - t) * b * b);
          const real den1 = a * a + 4 * (t + (1 - t) * b * b);
          const cx g0 = bubble::boundary_G(0, a, b, t, model.kin, model.nu,
                                           beta_lambda_3);
          const cx g1 = bubble::boundary_G(1, a, b, t, model.kin, model.nu,
                                           beta_lambda_3);
          const real w = bn.w * tn.w;
          if (!moment) {
            row += w * (g0 + 2.0L * g1);
          } else {
            row += w * (g0 * (-std::log(tprod) + std::log(den0)) +
                        2.0L * g1 * (-std::log(tprod) + std::log(den1)));
          }
        }
        acc += row;
      }
      return wa * acc;
    });
  };
  BoundaryMoments bm;
  bm.value = pass(false);
  bm.log_moment = pass(true);
  return bm;
}
// ---------------------------------------------------------------------------
// settings / CLI
// ---------------------------------------------------------------------------
struct Settings {
  real K = 1.0L;
  real k3 = 1.0L;
  real nu = 0.5L;
  real h = 0.25L;
  real cutoff = 3.0L;
  int scale_n = 24;
  real scale_L = 8.0L;
  bool selfcheck_only = false;
  std::string output = "reduced_bubble.csv";
};

Settings parse(int argc, char **argv) {
  Settings s;
  for (int i = 1; i < argc; ++i) {
    const std::string a = argv[i];
    auto value = [&]() -> std::string {
      if (++i >= argc) throw std::runtime_error("missing value for " + a);
      return argv[i];
    };
    if (a == "--K") s.K = std::stold(value());
    else if (a == "--k3") s.k3 = std::stold(value());
    else if (a == "--nu") s.nu = std::stold(value());
    else if (a == "--h") s.h = std::stold(value());
    else if (a == "--cutoff") s.cutoff = std::stold(value());
    else if (a == "--scale-n") s.scale_n = std::stoi(value());
    else if (a == "--scale-L") s.scale_L = std::stold(value());
    else if (a == "--selfcheck-only") s.selfcheck_only = true;
    else if (a == "--output") s.output = value();
    else throw std::runtime_error("unknown argument: " + a);
  }
  return s;
}

cx lookup_two_branch(real nu) {
  const bubble_constants::MassEntry *tab = bubble_constants::kThreePt;
  const int n = bubble_constants::kThreePtCount;
  for (int i = 0; i < n; ++i)
    if (std::abs(tab[i].nu - nu) < 1e-12L) return tab[i].two_branch;
  throw std::runtime_error(
      "nu = " + std::to_string(static_cast<double>(nu)) +
      " is not in the generated constants table.  The engine never "
      "evaluates a complex Gamma at run time.");
}

// ---------------------------------------------------------------------------
// Start-up self-checks.  Hard thresholds; any failure aborts before a single
// physics row is written.
// ---------------------------------------------------------------------------
struct CheckReport {
  real small_eta_limit = 0;
  real branch_match = 0;
  real table_at_switch = 0;
  real table_large_eta = 0;
  real corner_g_over_G = 0;
  real abc_tw_independence = 0;
  real boundary_den_reconstruction = 0;
};

void report_line(const char *name, real got, real tol, bool &ok) {
  const bool pass = (got <= tol) && std::isfinite(static_cast<double>(got));
  if (!pass) ok = false;
  std::cerr << "selfcheck " << std::left << std::setw(34) << name
            << std::right << std::scientific << std::setprecision(3)
            << static_cast<double>(got) << "  tol " << static_cast<double>(tol)
            << "  " << (pass ? "PASS" : "FAIL") << "\n";
}

CheckReport self_check(const Settings &s, const ScaleKernel &kernel,
                       const BubbleModel *bmodel, bool &ok) {
  CheckReport rep;

  // (1) small-eta branch: eta -> 0 must reproduce Beta(Lambda, m) exactly.
  {
    const cx got = kernel.small_eta(1e-30L);
    rep.small_eta_limit =
        std::abs(got - kernel.beta_lambda_m) / std::abs(kernel.beta_lambda_m);
    report_line("small-eta -> Beta(Lambda,m)", rep.small_eta_limit, 1e-12L, ok);
  }
  // A four-times denser, 1.5-times wider rule supplies an internal
  // high-accuracy reference for the scale kernel.
  const ScaleKernel dense(s.nu, kernel.m, kernel.two_branch, 4 * s.scale_n,
                          1.5L * s.scale_L);
  // (2) CORRECTNESS: the two branches must be the same function.  Compared at
  //     the switch point eta = 1e-3 with the table branch evaluated on the
  //     reference rule, so the answer does not depend on the run's settings.
  {
    const real A = 1.0L, C = 1.0L, B = 1e-3L;  // eta = B C / A^2
    const cx cont = std::exp(-kernel.lambda * std::log(C) +
                             (kernel.lambda - kernel.N) * std::log(A)) *
                    kernel.small_eta(B * C / (A * A));
    const cx tab = dense.table_branch(A, B, C);
    rep.branch_match = std::abs(cont - tab) / std::abs(cont);
    report_line("continuation vs dense table @1e-3", rep.branch_match, 1e-9L,
                ok);
  }
  // (3) ACCURACY of the run's own scale rule where the table branch starts.
  {
    const real A = 1.0L, C = 1.0L, B = 1e-3L;
    const cx prod = kernel.table_branch(A, B, C);
    const cx ref = dense.table_branch(A, B, C);
    rep.table_at_switch = std::abs(prod - ref) / std::abs(ref);
    report_line("run rule vs dense @ eta=1e-3", rep.table_at_switch, 1e-5L, ok);
  }
  // (3b) ACCURACY at large eta.  Since eta = B C / A^2 grows like (k3/K)^2
  //      as K -> 0, this checks the hierarchical K << k3 corner.  Convergence
  //      of the log-scale Gauss-Legendre rule is controlled by the number of
  //      nodes per unit log s, scale_n / scale_L.  The measured discrepancy
  //      is reported so the chosen numerical settings remain explicit.
  {
    const real A = 1.0L, C = 1.0L, B = 100.0L;
    const cx prod = kernel.table_branch(A, B, C);
    const cx ref = dense.table_branch(A, B, C);
    rep.table_large_eta = std::abs(prod - ref) / std::abs(ref);
    report_line("run rule vs dense @ eta=1e+2", rep.table_large_eta, 1e-2L, ok);
    std::cerr << "selfcheck scale-rule resolution           "
              << std::fixed << std::setprecision(2)
              << static_cast<double>(s.scale_n / s.scale_L)
              << " nodes per unit log s\n" << std::scientific;
  }

  if (bmodel == nullptr) return rep;

  // (4) the UV corner: g(x) -> G as x -> 0, in both presectors and both
  //     charts.  This is the single structural check of the subtraction (and
  //     of the PQ factor-4 normalisation).
  {
    const real t = 0.37L, a = 0.61L, b = 0.23L, x = 1e-6L;
    real worst = 0;
    for (int sector : {1, 2}) {
      for (int chart : {0, 1}) {
        const real z = (chart == 0) ? x : x * a;
        const real p = (chart == 0) ? x * a : x;
        const real q = x * b;
        const real rho = (sector == 1) ? 1 / z : z;
        cx d = bmodel->pair_density(sector, rho, t, p, q);
        if (sector == 1) d /= (z * z);
        const cx g = x * (d * (x * x));
        const cx G = bubble::boundary_G(chart, a, b, t, bmodel->kin, bmodel->nu,
                                        kernel.beta_lambda_m);
        worst = std::max(worst, std::abs(g - G) / std::abs(G));
      }
    }
    rep.corner_g_over_G = worst;
    // |g/G - 1| is O(x), so the tolerance at x = 1e-6 tests both the linear
    // approach and the normalization of the boundary subtraction.
    report_line("|g/G - 1| at x=1e-6", rep.corner_g_over_G, 1e-4L, ok);
  }
  // (5) sectors 7,8,9: A, B, C must not depend on (t,w).
  {
    real worst = 0;
    for (int sector : {7, 8, 9}) {
      real A1, B1, C1, A2, B2, C2;
      bubble::sector_ABC(sector, bubble::Outer::make(0.13L, 0.77L, 0.41L, 1.9L),
                         bmodel->kin, A1, B1, C1);
      bubble::sector_ABC(sector, bubble::Outer::make(0.86L, 0.22L, 0.41L, 1.9L),
                         bmodel->kin, A2, B2, C2);
      worst = std::max(worst, std::abs(A1 - A2) / std::abs(A1));
      worst = std::max(worst, std::abs(B1 - B2) / std::abs(B1));
      worst = std::max(worst, std::abs(C1 - C2) / std::abs(C1));
    }
    rep.abc_tw_independence = worst;
    report_line("sectors 7,8,9 ABC free of (t,w)", rep.abc_tw_independence,
                0.0L, ok);
  }
  // (6) the den0/den1 used by the log-moment must be the ones inside
  //     bubble::boundary_G.  Reconstruct G from them and compare.
  {
    real worst = 0;
    const real E = bmodel->kin.K + bmodel->kin.k3;
    const cx lam(1.5L, 2 * bmodel->nu);
    for (real t : {0.17L, 0.53L}) {
      for (real a : {0.29L, 0.81L}) {
        for (real b : {0.11L, 0.67L}) {
          const real den0 = 1 + 4 * (t * a * a + (1 - t) * b * b);
          const real den1 = a * a + 4 * (t + (1 - t) * b * b);
          const cx common = 4.0L * kernel.beta_lambda_m / (E * E * E) *
                            pow_pos(t * (1 - t), cx(0.5L, bmodel->nu));
          const cx r0 = common *
                        std::exp(cx(0, 2 * bmodel->nu) *
                                 (std::log(a) + std::log(b))) *
                        pow_pos(den0, -lam);
          const cx r1 = common *
                        std::exp(cx(0, 2 * bmodel->nu) * std::log(b)) *
                        pow_pos(den1, -lam);
          const cx G0 = bubble::boundary_G(0, a, b, t, bmodel->kin, bmodel->nu,
                                           kernel.beta_lambda_m);
          const cx G1 = bubble::boundary_G(1, a, b, t, bmodel->kin, bmodel->nu,
                                           kernel.beta_lambda_m);
          worst = std::max(worst, std::abs(r0 - G0) / std::abs(G0));
          worst = std::max(worst, std::abs(r1 - G1) / std::abs(G1));
        }
      }
    }
    rep.boundary_den_reconstruction = worst;
    report_line("log-moment den vs boundary_G", rep.boundary_den_reconstruction,
                1e-17L, ok);
  }
  return rep;
}

// ---------------------------------------------------------------------------
void write_header(std::ofstream &out) {
  out << "K,k3,nu,h,cutoff,scale_n,scale_L,n_positive,n_unit,sector,"
         "quantity,bare_re,bare_im\n";
}

void write_row(std::ofstream &out, const Settings &s, int sector,
               const std::string &quantity, const cx &value, std::size_t npos,
               std::size_t nunit) {
  out << std::setprecision(20);
  out << s.K << ',' << s.k3 << ',' << s.nu << ',';
  out << s.h << ',' << s.cutoff << ',' << s.scale_n << ',' << s.scale_L << ','
      << npos << ',' << nunit << ',' << sector << ',' << quantity
      << ',' << value.real() << ',' << value.imag() << '\n';
  out.flush();
}

void announce(int sector, const char *what, const cx &v) {
  std::cerr << "sector " << sector << " " << what << " = "
            << std::setprecision(14) << static_cast<double>(v.real()) << " "
            << static_cast<double>(v.imag()) << "i\n";
}

}  // namespace

int main(int argc, char **argv) {
  try {
    const Settings settings = parse(argc, argv);
    const auto unit = unit_de(settings.h, settings.cutoff);
    const auto positive = positive_de(settings.h, settings.cutoff);
    const int npt = 3;
    const cx two_branch = lookup_two_branch(settings.nu);
    const ScaleKernel kernel(settings.nu, npt, two_branch, settings.scale_n,
                             settings.scale_L);

    std::cerr << "nu=" << std::setprecision(6)
              << static_cast<double>(settings.nu) << " npt=" << npt << "\n";
    std::cerr << "nodes positive=" << positive.size()
              << " unit=" << unit.size() << " scale=" << kernel.gl.size()
              << "\n";
#ifdef _OPENMP
    std::cerr << "openmp threads=" << omp_get_max_threads()
              << " blocks=" << kBlocks << " (deterministic reduction)\n";
#endif

    BubbleModel bubble_model;
    bubble_model.kin = bubble::Kin{settings.K, settings.k3};
    bubble_model.nu = settings.nu;
    bubble_model.kernel = kernel;

    bool ok = true;
    self_check(settings, kernel, &bubble_model, ok);
    if (!ok) throw std::runtime_error("start-up self-check FAILED");
    if (settings.selfcheck_only) {
      std::cerr << "selfcheck-only: exiting\n";
      return 0;
    }

    std::ofstream out(settings.output);
    if (!out) throw std::runtime_error("cannot open output " + settings.output);
    write_header(out);

    for (int sector : {9, 7, 8}) {
      const cx v =
          integrate_factorized_3pt(sector, bubble_model, positive, unit);
      write_row(out, settings, sector, "finite", v, positive.size(),
                unit.size());
      announce(sector, "=", v);
    }
    for (int sector : {3, 4}) {
      const cx v = integrate_coupled_3pt(sector, bubble_model, positive, unit);
      write_row(out, settings, sector, "finite", v, positive.size(),
                unit.size());
      announce(sector, "=", v);
    }
    for (int sector : {1, 2}) {
      const cx v = integrate_divergent_core_3pt(sector, bubble_model, unit,
                                                kernel.beta_lambda_m);
      write_row(out, settings, sector, "finite_core", v, positive.size(),
                unit.size());
      announce(sector, "finite_core =", v);
    }
    const BoundaryMoments bm =
        boundary_moments_3pt(bubble_model, unit, kernel.beta_lambda_m);
    write_row(out, settings, 0, "boundary_value", bm.value, positive.size(),
              unit.size());
    write_row(out, settings, 0, "boundary_log_moment", bm.log_moment,
              positive.size(), unit.size());
    announce(0, "boundary value =", bm.value);
    announce(0, "boundary log moment =", bm.log_moment);

    if (g_domain_error.load())
      throw std::runtime_error(
          "pow_pos received a nonpositive base during the run; results are "
          "invalid");
  } catch (const std::exception &e) {
    std::cerr << "ERROR: " << e.what() << '\n';
    return 2;
  }
  return 0;
}


==> anc/triangle/README.md <==
# Triangle reduced-Schwinger integrators

The two translation units evaluate the scale-reduced Schwinger-parameter
integrals for the scalar triangle contribution to the three-point function:

- `reduced_triangle.cpp` evaluates the `+++` Schwinger--Keldysh branch;
- `reduced_triangle_ppm.cpp` evaluates the `++-` branch, with the vertex
  carrying momentum `k3` placed on the minus branch.

For each presector, the common Schwinger scale is integrated analytically.
The resulting seven-dimensional integral over projective Schwinger variables
is evaluated either by deterministic tensor quadrature or by a Sobol rule.

## Files

The directory contains the two integration engines, the assembly script
`assemble_triangle.py` (see below), and the generated headers, organized by
branch and mass:

```text
reduced_triangle.cpp
reduced_triangle_ppm.cpp
assemble_triangle.py
headers/
  ppp/0p5/   constants_0p5.hpp  triangle_sectors_0p5.hpp
  ppp/0p7/   constants_0p7.hpp  triangle_sectors_0p7.hpp
  ppm/0p5/   constants_0p5.hpp  triangle_sectors_0p5.hpp
  ppm/0p7/   constants_0p7.hpp  triangle_sectors_0p7.hpp
```

The headers are selected at compile time with `TRIBIS_SECTORS_HEADER` and
`TRIBIS_CONSTANTS_HEADER`.

## Compilation

For \(\widetilde\nu=0.5\), compile the two branches from this directory with:

```sh
g++ -std=c++17 -O2 -fopenmp \
    -DTRIBIS_SECTORS_HEADER='"triangle_sectors_0p5.hpp"' \
    -DTRIBIS_CONSTANTS_HEADER='"constants_0p5.hpp"' \
    -Iheaders/ppp/0p5 \
    reduced_triangle.cpp -o reduced_triangle_0p5

g++ -std=c++17 -O2 -fopenmp \
    -DTRIBIS_SECTORS_HEADER='"triangle_sectors_0p5.hpp"' \
    -DTRIBIS_CONSTANTS_HEADER='"constants_0p5.hpp"' \
    -Iheaders/ppm/0p5 \
    reduced_triangle_ppm.cpp -o reduced_triangle_ppm_0p5
```

For \(\widetilde\nu=0.7\), replace `0p5` by `0p7` in the macro values,
include paths, and executable names.

OpenMP is optional.  Without it, omit `-fopenmp`.

## Running the integrators

Deterministic tensor quadrature:

```sh
./reduced_triangle_0p5 \
    --k1 1.0 --k2 1.0 --k3 1.0 \
    --rule tensor --tensor-n 15 --unit-map de \
    --cutoff-unit 3.5 --cutoff-pos 3.5 \
    --kernel-gl-n 320 --kernel-gl-l 18 \
    --output triangle_ppp_0p5.csv

./reduced_triangle_ppm_0p5 \
    --k1 1.0 --k2 1.0 --k3 1.0 \
    --rule tensor --tensor-n 15 --unit-map de \
    --cutoff-unit 3.5 --cutoff-pos 3.5 \
    --kernel-gl-n 320 --kernel-gl-l 18 \
    --output triangle_ppm_0p5.csv
```

Sobol integration is selected, for example, by

```sh
--rule sobol --m 21 --replicates 8 --unit-map smooth5
```

Here `m` sets the number of Sobol points to \(2^m\) per replicate.
`tensor-n` sets the number of nodes in each of the seven dimensions for the
tensor rule.  `cutoff-unit` and `cutoff-pos` control the double-exponential
maps for unit-interval and positive variables.  `kernel-gl-n` and
`kernel-gl-l` control the Gauss--Legendre evaluation of the reduced scale
kernel.  Use `--sector <index>` to evaluate a single presector.

The program performs consistency checks on the scale-kernel representations
before evaluating the requested point.

The paper's production runs used, for every kinematic point and both
branches, the settings of the tensor example above (`--cutoff-unit 3.5
--cutoff-pos 3.5 --kernel-gl-n 320 --kernel-gl-l 18`) at three
resolutions:

- central values: `--rule tensor --tensor-n 15`;
- resolution comparison: `--rule tensor --tensor-n 13`;
- independent cross-rule: `--rule sobol --m 21 --replicates 8
  --unit-map smooth5`,

with the quoted numerical error taken as the largest deviation among the
three assembled results (together with exact-symmetry audits, as described
in the paper).

## Output and branch reconstruction

Both programs write the columns

```text
k1,k2,k3,rule,m,points,replicates,tensor_n,cutoff_unit,cutoff_pos,unit_map,sector,bare_re,bare_im,rep_sd_re,rep_sd_im,elapsed_seconds,mass_label,kernel_gl_n,kernel_gl_l
```

Each row contains the bare complex integral for one presector.  The
`rep_sd_*` fields record replicate diagnostics for the Sobol rule,
`elapsed_seconds` records the integration time, and `mass_label` identifies
the selected headers.  The rows must be multiplied by the mass-dependent
complex presector prefactors before the branch quantities are summed.  This
assembly is performed by

```sh
python3 assemble_triangle.py TRIANGLE_PPP.csv
python3 assemble_triangle.py TRIANGLE_PPP.csv PPM_A.csv PPM_B.csv PPM_C.csv
```

which applies the presector prefactors from the closed forms displayed in
the paper (equation references are given in the script) and reports the
branch basis integrals \(T_{+++}\) and \(T_{++-}\); given the `+++` file
together with the three `++-` channel files of the same momentum triangle,
it also reports the physical branch combination below.  The script needs
only the Python 3 standard library.  The numerical integration error of an
assembled value can be estimated by repeating the point at a successive
resolution (for example `--tensor-n 13` versus `--tensor-n 15`, or a Sobol
run against a tensor run) and comparing the assembled results, as done in
the paper.

With the minus-branch momentum written after the semicolon, the physical
triangle branch combination is

\[
2\,\operatorname{Im}\!\left[
T_{++-}(k_1,k_2;k_3)+T_{++-}(k_1,k_3;k_2)
+T_{++-}(k_2,k_3;k_1)-T_{+++}(k_1,k_2,k_3)
\right].
\]

The three `++-` evaluations are Schwinger--Keldysh branch assignments: they
specify which external vertex lies on the minus branch.  They are distinct
from Wick-contraction multiplicities and from numerical coefficients carried
by the interaction vertices.  Couplings, vertex factors, Wick multiplicities,
and the Fourier loop-measure factor are not applied by these programs.


==> anc/triangle/assemble_triangle.py <==
#!/usr/bin/env python3
"""Assemble the triangle basis integrals from reduced_triangle CSVs.

This script turns the bare presector output of `reduced_triangle` /
`reduced_triangle_ppm` into the basis integrals T_+++ and T_++- of Eq. (128)
of the paper, and -- when given the +++ file together with the three ++-
channel files of the same momentum triangle -- into the physical branch
combination of Eq. (129).  Equation numbers refer to the paper.  Python 3
standard library only.

Conventions (H = 1):
    Delta_+ = 3/2 + i nu ,
    N_Delta = 2^(2 Delta_+ - 4) e^(i pi (2 Delta_+ - 3)/4)
              / (sqrt(pi) Gamma(Delta_+ - 1))                     (Eq. (14))
    C_+++   = (4 pi)^(3/2)/(2 pi)^3 N_Delta^3
              exp[-i pi (21/4 - 3 Delta_+ / 2)]                   (Eq. (135))
    C_++-   = e^(2 pi nu) C_+++                                   (Eq. (140))

Sector prefactors.  The engine outputs the pure reduced integrals; every
constant lives here.  Each presector carries

    pref(sector) = C_branch * Gamma(3 Delta_+) * (i e^(pi nu))^f ,

where Gamma(3 Delta_+) = Gamma(gamma_+++) is the overall scale factor of
Eq. (133) and f counts the edges of that presector with the flipped
ordering beta_e < kappa_e, each contributing the continuation phase
e^(-i pi (Delta_+ - 2)) = i e^(pi nu) (text below Eq. (138)).  The flip
counts per CSV sector index are tabulated below; they are properties of
the fixed region enumeration of the generated headers and are the same
for every mass.

The branch sum (Eq. (129)): with T_++-(ki,kj;kk) denoting the ++- basis
integral whose minus-branch vertex carries kk (the engine's --k3 argument),
the branch-summed combination is

    i T_+++(k1,k2,k3) - i [ T_++-(k1,k2;k3) + T_++-(k2,k3;k1)
                            + T_++-(k3,k1;k2) ]  +  c.c.
  = 2 Im[ T_++-(k1,k2;k3) + T_++-(k2,k3;k1) + T_++-(k3,k1;k2)
          - T_+++(k1,k2,k3) ] .

Couplings, vertex factors, Wick multiplicities, and the overall
1/(k1 k2 k3) of Eq. (151) are not applied here.

Usage:
  python3 assemble_triangle.py PPP.csv                 (one branch value)
  python3 assemble_triangle.py PPP.csv PPM_a.csv PPM_b.csv PPM_c.csv
                                                       (+ Eq. (129) bracket)
  add --json OUT.json for machine-readable output
"""

import cmath
import csv
import json
import math
import sys

# flip counts f per CSV sector index (1-based), fixed by the generated
# region enumeration; identical for nu = 0.5 and 0.7
FLIPS_PPP = [3, 3, 3, 3, 3, 3, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2,
             1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1,
             1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]
FLIPS_PPM = [1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0]

_LANCZOS = [
    0.99999999999980993, 676.5203681218851, -1259.1392167224028,
    771.32342877765313, -176.61502916214059, 12.507343278686905,
    -0.13857109526572012, 9.9843695780195716e-6, 1.5056327351493116e-7,
]


def cgamma(z: complex) -> complex:
    if z.real < 0.5:
        return math.pi / (cmath.sin(math.pi * z) * cgamma(1 - z))
    z -= 1
    x = _LANCZOS[0]
    for i in range(1, 9):
        x += _LANCZOS[i] / (z + i)
    t = z + 7.5
    return math.sqrt(2 * math.pi) * t ** (z + 0.5) * cmath.exp(-t) * x


def read_branch(path: str) -> dict:
    with open(path, newline="") as fh:
        first = fh.readline()
        if not first.startswith("#"):
            raise SystemExit("%s: missing branch comment line" % path)
        branch = "ppp" if "+++" in first else "ppm"
        rows = list(csv.DictReader(fh))
    if not rows:
        raise SystemExit("%s: empty CSV" % path)
    nu = float(rows[0]["mass_label"].replace("p", "."))
    k = (float(rows[0]["k1"]), float(rows[0]["k2"]), float(rows[0]["k3"]))
    flips = FLIPS_PPP if branch == "ppp" else FLIPS_PPM
    if len(rows) != len(flips):
        raise SystemExit("%s: expected %d sector rows, found %d"
                         % (path, len(flips), len(rows)))

    dp = 1.5 + 1j * nu
    n_delta = (2 ** (2 * dp - 4) * cmath.exp(1j * math.pi * (2 * dp - 3) / 4)
               / (math.sqrt(math.pi) * cgamma(dp - 1)))          # Eq. (14)
    c_branch = ((4 * math.pi) ** 1.5 / (2 * math.pi) ** 3 * n_delta ** 3
                * cmath.exp(-1j * math.pi * (21 / 4 - 3 * dp / 2)))
    if branch == "ppm":
        c_branch *= math.exp(2 * math.pi * nu)                   # Eq. (140)
    base = c_branch * cgamma(3 * dp)                             # Eq. (133)
    flip = 1j * math.exp(math.pi * nu)

    total = 0j
    for r in rows:
        s = int(r["sector"])
        if not 1 <= s <= len(flips):
            raise SystemExit("%s: sector index %d out of range" % (path, s))
        v = complex(float(r["bare_re"]), float(r["bare_im"]))
        total += base * flip ** flips[s - 1] * v
    return {"input": path, "branch": branch, "nu": nu, "k": k,
            "T": total}


def main() -> int:
    args = sys.argv[1:]
    json_out = None
    if "--json" in args:
        i = args.index("--json")
        json_out = args[i + 1]
        del args[i:i + 2]
    if not args:
        print(__doc__)
        return 1

    branches = [read_branch(p) for p in args]
    out = []
    for b in branches:
        label = "T_+++" if b["branch"] == "ppp" else "T_++-"
        minus = "" if b["branch"] == "ppp" else \
            "   (minus vertex on k3 = %g)" % b["k"][2]
        print("== %s   nu = %g   (k1,k2,k3) = (%g, %g, %g)%s"
              % (b["input"], b["nu"], *b["k"], minus))
        print("   %s = %+.12e %+.12ei" % (label, b["T"].real, b["T"].imag))
        out.append({"input": b["input"], "branch": b["branch"],
                    "nu": b["nu"], "k": list(b["k"]),
                    "T": [b["T"].real, b["T"].imag]})

    ppp = [b for b in branches if b["branch"] == "ppp"]
    ppm = [b for b in branches if b["branch"] == "ppm"]
    if len(ppp) == 1 and len(ppm) == 3:
        ks = sorted(ppp[0]["k"])
        for b in ppm:
            if sorted(b["k"]) != ks:
                raise SystemExit("momentum sets differ between input files")
        minus_legs = sorted(b["k"][2] for b in ppm)
        if minus_legs != ks:
            raise SystemExit(
                "the three ++- files must place the minus vertex on each "
                "external momentum in turn (found minus legs %s for "
                "triangle %s)" % (minus_legs, ks))
        if len({b["nu"] for b in branches}) != 1:
            raise SystemExit("mass labels differ between input files")
        bracket = 2 * (sum(b["T"] for b in ppm) - ppp[0]["T"]).imag
        print("== branch combination, Eq. (129):")
        print("   2 Im[ sum T_++- - T_+++ ] = %+.12e" % bracket)
        out.append({"branch_combination_eq129": bracket,
                    "k_sorted": ks, "nu": ppp[0]["nu"]})
    elif len(branches) > 1:
        print("note: full Eq. (129) combination requires exactly one +++ "
              "file and three ++- channel files; printed branch values only.")

    if json_out:
        with open(json_out, "w") as fh:
            json.dump(out, fh, indent=1)
        print("wrote %s" % json_out)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/triangle/headers/ppm/0p5/constants_0p5.hpp <==
// Reduced-kernel constants for mass label 0p5, nu~ = 1/2.
// Machine-generated constants; not hand-edited.
// ++- branch only (T_ppm, - vertex on k3); not the physical correlator
//
// lambda = 3 delp - d = 1.5000000000000000000000000000000000000000000000000 + 1.5000000000000000000000000000000000000000000000000 i
// N      = 6 - 2d + 3 delp = 4.5000000000000000000000000000000000000000000000000 + 1.5000000000000000000000000000000000000000000000000 i
// N - lambda = 3.0000000000000000000000000000000000000000000000000 (real and mass-independent)
#ifndef TRIBIS_CONSTANTS_0P5_HPP
#define TRIBIS_CONSTANTS_0P5_HPP

namespace tribis {

using real = long double;

// --- mass identity ------------------------------------------------------
constexpr const char *kMassLabel = "0p5";
constexpr const char *kNuTilde = "1/2";
constexpr real kNuTildeValue = 0.5L;
constexpr const char *kCaveat = "++- branch only (T_ppm, - vertex on k3); not the physical correlator";

// --- scale-kernel exponents (MASS-DEPENDENT imaginary parts) ------------
constexpr real kLambdaRe = 1.5000000000000000000000000000000000000000000000000L;
constexpr real kLambdaIm = 1.5000000000000000000000000000000000000000000000000L;
constexpr real kNRe = 4.5000000000000000000000000000000000000000000000000L;
constexpr real kNIm = 1.5000000000000000000000000000000000000000000000000L;

// --- branch constants (MASS-DEPENDENT) ----------------------------------
// Gamma(lambda+N) Gamma(-lambda) / Gamma(N)
constexpr real kNonanalyticCoefRe = -0.16980494315304109962682095785861113835629575640788L;
constexpr real kNonanalyticCoefIm = 0.40635881531037189327085960431202741726174407478665L;
// B(lambda, N-lambda) = B(lambda, 3) = 2/(lambda(lambda+1)(lambda+2))
constexpr real kBetaLam3Re = -0.013522650439486139283299526707234617985125084516565L;
constexpr real kBetaLam3Im = -0.083840432724814063556457065584854631507775524002705L;

// --- mass-INDEPENDENT structural exponents (asserted in the generator) --
// Re lambda and Re N are 3/2 and 9/2 for every principal-series mass at
// d = 3, so the |density| and therefore the Gauss-Legendre centering are
// mass-independent.  N - lambda = 3 keeps the large-eta tail real.
constexpr real kReLambda = 1.5L;
constexpr real kReN = 4.5L;
constexpr real kTailExponent = 1.5L;
constexpr real kHyp2f1AnalyticB = 3.0L;

}  // namespace tribis

#endif  // TRIBIS_CONSTANTS_0P5_HPP


==> anc/triangle/headers/ppm/0p5/triangle_sectors_0p5.hpp <==
// Generated presector maps for the ++- triangle branch.
// Machine-generated sector expressions; emitted one term per symbolic factor,
// not hand-simplified.
// ++- branch only (T_ppm, - vertex on k3); not the physical correlator
// mass label: 0p5   nu~ = 1/2   delp = 3/2 + I/2
// lambda = 3 delp - d = 3/2 + (3*I)/2 ; N = 6 - 2d + 3 delp = 9/2 + (3*I)/2 ; N - lambda = 3
// branch rule: ONLY the ++ edge c is chamber-split; (c1-c2)^(delp-2)
//   carries boundary argument -pi under the joint rotation; mixed edges
//   a, b carry positive bases (a1+a2), (b1+b2) with NO chamber split.
//   The two chamber classes each have multiplicity 6.
#pragma once
#include <complex>
#include <cmath>

namespace trisec {

inline constexpr const char *kSectorsMassLabel = "0p5";

using real = long double;
using cx = std::complex<real>;

inline real pw(real b, int e) {
  real r = 1; real x = b; int n = e < 0 ? -e : e;
  while (n) { if (n & 1) r *= x; x *= x; n >>= 1; }
  return e < 0 ? 1 / r : r;
}

constexpr int kNumSectors = 12;

struct Outer {
  real ta, tb, tc, zb, zc, r2, r3;
  real lta, l1ta, ltb, l1tb, ltc, l1tc, lzb, lzc, lr2, lr3;
};

struct SectorEval {
  real A, B, C;
  cx logW;
};

inline SectorEval sector_1(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 32.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 32.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 8.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 8.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_2(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 16.*r3*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 8.*r2*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 16.*r2*ta*zb*zc + 32.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 16.*r2*tb*pw(zb,2)*zc + 32.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_3(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 24.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 32.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r3*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 32.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 32.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 32.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 32.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_4(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r2*r3*ta*zc + 4.*pw(ta,2)*zc + 8.*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 8.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 24.*pw(r3,2)*ta*tb*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 32.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 32.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 32.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 32.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 32.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_5(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 32.*r3*ta*zc + 16.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 32.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r2*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_6(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r3*ta*zc + 32.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 32.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 8.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 8.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_7(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 32.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 32.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r2*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 8.*r2*r3*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_8(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 16.*r3*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 8.*r2*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 32.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 32.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_9(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r3*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 32.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 32.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_10(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 8.*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 32.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 32.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_11(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 32.*r3*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 32.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r2*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_12(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r3*ta*tc*zc + 32.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 32.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 8.*r2*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

using SectorFn = SectorEval (*)(const Outer &, real, real, real);
inline const SectorFn kSectors[kNumSectors] = {
  &sector_1,
  &sector_2,
  &sector_3,
  &sector_4,
  &sector_5,
  &sector_6,
  &sector_7,
  &sector_8,
  &sector_9,
  &sector_10,
  &sector_11,
  &sector_12
};

}  // namespace trisec


==> anc/triangle/headers/ppm/0p7/constants_0p7.hpp <==
// Reduced-kernel constants for mass label 0p7, nu~ = 7/10.
// Machine-generated constants; not hand-edited.
// ++- branch only (T_ppm, - vertex on k3); not the physical correlator
//
// lambda = 3 delp - d = 1.5000000000000000000000000000000000000000000000000 + 2.1000000000000000000000000000000000000000000000000 i
// N      = 6 - 2d + 3 delp = 4.5000000000000000000000000000000000000000000000000 + 2.1000000000000000000000000000000000000000000000000 i
// N - lambda = 3.0000000000000000000000000000000000000000000000000 (real and mass-independent)
#ifndef TRIBIS_CONSTANTS_0P7_HPP
#define TRIBIS_CONSTANTS_0P7_HPP

namespace tribis {

using real = long double;

// --- mass identity ------------------------------------------------------
constexpr const char *kMassLabel = "0p7";
constexpr const char *kNuTilde = "7/10";
constexpr real kNuTildeValue = 0.7L;
constexpr const char *kCaveat = "++- branch only (T_ppm, - vertex on k3); not the physical correlator";

// --- scale-kernel exponents (MASS-DEPENDENT imaginary parts) ------------
constexpr real kLambdaRe = 1.5000000000000000000000000000000000000000000000000L;
constexpr real kLambdaIm = 2.1000000000000000000000000000000000000000000000000L;
constexpr real kNRe = 4.5000000000000000000000000000000000000000000000000L;
constexpr real kNIm = 2.1000000000000000000000000000000000000000000000000L;

// --- branch constants (MASS-DEPENDENT) ----------------------------------
// Gamma(lambda+N) Gamma(-lambda) / Gamma(N)
constexpr real kNonanalyticCoefRe = -0.061340269937211529397862430956740840934066538560748L;
constexpr real kNonanalyticCoefIm = 0.025715442337294491218040472280930398882779840929133L;
// B(lambda, N-lambda) = B(lambda, 3) = 2/(lambda(lambda+1)(lambda+2))
constexpr real kBetaLam3Re = -0.033733893131310634897435471323563145657837192987839L;
constexpr real kBetaLam3Im = -0.047369487828598302055977809205929722429005068890291L;

// --- mass-INDEPENDENT structural exponents (asserted in the generator) --
// Re lambda and Re N are 3/2 and 9/2 for every principal-series mass at
// d = 3, so the |density| and therefore the Gauss-Legendre centering are
// mass-independent.  N - lambda = 3 keeps the large-eta tail real.
constexpr real kReLambda = 1.5L;
constexpr real kReN = 4.5L;
constexpr real kTailExponent = 1.5L;
constexpr real kHyp2f1AnalyticB = 3.0L;

}  // namespace tribis

#endif  // TRIBIS_CONSTANTS_0P7_HPP


==> anc/triangle/headers/ppm/0p7/triangle_sectors_0p7.hpp <==
// Generated presector maps for the ++- triangle branch.
// Machine-generated sector expressions; emitted one term per symbolic factor,
// not hand-simplified.
// ++- branch only (T_ppm, - vertex on k3); not the physical correlator
// mass label: 0p7   nu~ = 7/10   delp = 3/2 + (7*I)/10
// lambda = 3 delp - d = 3/2 + (21*I)/10 ; N = 6 - 2d + 3 delp = 9/2 + (21*I)/10 ; N - lambda = 3
// branch rule: ONLY the ++ edge c is chamber-split; (c1-c2)^(delp-2)
//   carries boundary argument -pi under the joint rotation; mixed edges
//   a, b carry positive bases (a1+a2), (b1+b2) with NO chamber split.
//   The two chamber classes each have multiplicity 6.
#pragma once
#include <complex>
#include <cmath>

namespace trisec {

inline constexpr const char *kSectorsMassLabel = "0p7";

using real = long double;
using cx = std::complex<real>;

inline real pw(real b, int e) {
  real r = 1; real x = b; int n = e < 0 ? -e : e;
  while (n) { if (n & 1) r *= x; x *= x; n >>= 1; }
  return e < 0 ? 1 / r : r;
}

constexpr int kNumSectors = 12;

struct Outer {
  real ta, tb, tc, zb, zc, r2, r3;
  real lta, l1ta, ltb, l1tb, ltc, l1tc, lzb, lzc, lr2, lr3;
};

struct SectorEval {
  real A, B, C;
  cx logW;
};

inline SectorEval sector_1(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 32.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 32.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 8.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 8.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_2(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 16.*r3*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 8.*r2*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 16.*r2*ta*zb*zc + 32.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 16.*r2*tb*pw(zb,2)*zc + 32.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_3(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 24.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 32.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r3*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 32.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 32.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 32.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 32.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_4(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r2*r3*ta*zc + 4.*pw(ta,2)*zc + 8.*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 8.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 24.*pw(r3,2)*ta*tb*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 32.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 32.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 32.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 32.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 32.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_5(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 32.*r3*ta*zc + 16.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 32.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r2*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_6(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r3*ta*zc + 32.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 32.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 8.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 8.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_7(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 32.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 32.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r2*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 8.*r2*r3*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_8(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 16.*r3*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 8.*r2*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 32.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 32.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_9(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r3*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 32.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 32.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_10(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 8.*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 32.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 32.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_11(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 32.*r3*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 32.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r2*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_12(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r3*ta*tc*zc + 32.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 32.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 8.*r2*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

using SectorFn = SectorEval (*)(const Outer &, real, real, real);
inline const SectorFn kSectors[kNumSectors] = {
  &sector_1,
  &sector_2,
  &sector_3,
  &sector_4,
  &sector_5,
  &sector_6,
  &sector_7,
  &sector_8,
  &sector_9,
  &sector_10,
  &sector_11,
  &sector_12
};

}  // namespace trisec


==> anc/triangle/headers/ppp/0p5/constants_0p5.hpp <==
// Reduced-kernel constants for mass label 0p5, nu~ = 1/2.
// Machine-generated constants; not hand-edited.
// +++ branch basis integral only; not the physical correlator -- see README for the branch combination
//
// lambda = 3 delp - d = 1.5000000000000000000000000000000000000000000000000 + 1.5000000000000000000000000000000000000000000000000 i
// N      = 6 - 2d + 3 delp = 4.5000000000000000000000000000000000000000000000000 + 1.5000000000000000000000000000000000000000000000000 i
// N - lambda = 3.0000000000000000000000000000000000000000000000000 (real and mass-independent)
#ifndef TRIBIS_CONSTANTS_0P5_HPP
#define TRIBIS_CONSTANTS_0P5_HPP

namespace tribis {

using real = long double;

// --- mass identity ------------------------------------------------------
constexpr const char *kMassLabel = "0p5";
constexpr const char *kNuTilde = "1/2";
constexpr real kNuTildeValue = 0.5L;
constexpr const char *kCaveat = "+++ branch basis integral only; not the physical correlator -- see README for the branch combination";

// --- scale-kernel exponents (MASS-DEPENDENT imaginary parts) ------------
constexpr real kLambdaRe = 1.5000000000000000000000000000000000000000000000000L;
constexpr real kLambdaIm = 1.5000000000000000000000000000000000000000000000000L;
constexpr real kNRe = 4.5000000000000000000000000000000000000000000000000L;
constexpr real kNIm = 1.5000000000000000000000000000000000000000000000000L;

// --- branch constants (MASS-DEPENDENT) ----------------------------------
// Gamma(lambda+N) Gamma(-lambda) / Gamma(N)
constexpr real kNonanalyticCoefRe = -0.16980494315304109962682095785861113835629575640788L;
constexpr real kNonanalyticCoefIm = 0.40635881531037189327085960431202741726174407478665L;
// B(lambda, N-lambda) = B(lambda, 3) = 2/(lambda(lambda+1)(lambda+2))
constexpr real kBetaLam3Re = -0.013522650439486139283299526707234617985125084516565L;
constexpr real kBetaLam3Im = -0.083840432724814063556457065584854631507775524002705L;

// --- mass-INDEPENDENT structural exponents (asserted in the generator) --
// Re lambda and Re N are 3/2 and 9/2 for every principal-series mass at
// d = 3, so the |density| and therefore the Gauss-Legendre centering are
// mass-independent.  N - lambda = 3 keeps the large-eta tail real.
constexpr real kReLambda = 1.5L;
constexpr real kReN = 4.5L;
constexpr real kTailExponent = 1.5L;
constexpr real kHyp2f1AnalyticB = 3.0L;

}  // namespace tribis

#endif  // TRIBIS_CONSTANTS_0P5_HPP


==> anc/triangle/headers/ppp/0p5/triangle_sectors_0p5.hpp <==
// Generated presector maps for the +++ triangle branch.
// Machine-generated sector expressions; emitted one term per symbolic factor,
// not hand-simplified.
// +++ branch basis integral only; not the physical correlator -- see README for the branch combination
// mass label: 0p5   nu~ = 1/2   delp = 3/2 + I/2
// lambda = 3 delp - d = 3/2 + (3*I)/2 ; N = 6 - 2d + 3 delp = 9/2 + (3*I)/2 ; N - lambda = 3
// branch rule: (x0-x1)^(delp-2) carries boundary argument -pi under the
//   clockwise +++ rotation.  The four chamber classes have multiplicities
//   6, 18, 18, and 6.
#pragma once
#include <complex>
#include <cmath>

namespace trisec {

inline constexpr const char *kSectorsMassLabel = "0p5";

using real = long double;
using cx = std::complex<real>;

inline real pw(real b, int e) {
  real r = 1; real x = b; int n = e < 0 ? -e : e;
  while (n) { if (n & 1) r *= x; x *= x; n >>= 1; }
  return e < 0 ? 1 / r : r;
}

constexpr int kNumSectors = 48;

struct Outer {
  real ta, tb, tc, zb, zc, r2, r3;
  real lta, l1ta, ltb, l1tb, ltc, l1tc, lzb, lzc, lr2, lr3;
};

struct SectorEval {
  real A, B, C;
  cx logW;
};

inline SectorEval sector_1(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb - 16.*ta*zb - 16.*r2*ta*zb + 16.*pw(zb,2) + 32.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 32.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc - 16.*ta*zc - 16.*r2*ta*zc + 48.*zb*zc + 64.*r2*zb*zc + 24.*pw(r2,2)*zb*zc + 32.*r3*zb*zc + 24.*r2*r3*zb*zc + 8.*pw(r3,2)*zb*zc - 16.*ta*zb*zc - 16.*r2*ta*zb*zc - 16.*tb*zb*zc - 32.*r2*tb*zb*zc - 16.*pw(r2,2)*tb*zb*zc - 16.*r3*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*tc*zb*zc - 16.*r2*tc*zb*zc - 16.*r3*tc*zb*zc + 16.*pw(zb,2)*zc + 32.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 32.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 8.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 8.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_2(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 16.*r3*zb + 8.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 16.*r3*ta*zb + 16.*pw(zb,2) + 16.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 32.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 32.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 16.*r3*zc + 8.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 16.*r3*ta*zc + 48.*zb*zc + 32.*r2*zb*zc + 8.*pw(r2,2)*zb*zc + 64.*r3*zb*zc + 24.*r2*r3*zb*zc + 24.*pw(r3,2)*zb*zc - 16.*ta*zb*zc - 16.*r2*ta*zb*zc - 16.*r3*ta*zb*zc - 16.*tb*zb*zc - 16.*r2*tb*zb*zc - 32.*r3*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*pw(r3,2)*tb*zb*zc - 16.*tc*zb*zc - 16.*r3*tc*zb*zc + 16.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 32.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 32.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_3(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*zc + 4.*k2*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb + 4.*pw(zb,2) + 16.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 8.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc + 24.*zb*zc + 64.*r2*zb*zc + 48.*pw(r2,2)*zb*zc + 24.*r3*zb*zc + 32.*r2*r3*zb*zc + 8.*pw(r3,2)*zb*zc - 16.*r2*ta*zb*zc - 16.*pw(r2,2)*ta*zb*zc - 16.*r2*tb*zb*zc - 16.*pw(r2,2)*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*tc*zb*zc - 32.*r2*tc*zb*zc - 16.*pw(r2,2)*tc*zb*zc - 16.*r3*tc*zb*zc - 16.*r2*r3*tc*zb*zc + 4.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 8.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(zc,2) + 32.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 32.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 32.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 32.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_4(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 8.*r3*zb + 16.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r2*r3*ta*zb + 16.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 8.*r3*zc + 16.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r2*r3*ta*zc + 8.*zb*zc + 32.*r2*zb*zc + 48.*pw(r2,2)*zb*zc + 24.*r3*zb*zc + 64.*r2*r3*zb*zc + 24.*pw(r3,2)*zb*zc - 16.*r2*ta*zb*zc - 16.*pw(r2,2)*ta*zb*zc - 16.*r2*r3*ta*zb*zc - 16.*pw(r2,2)*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*r2*tc*zb*zc - 16.*pw(r2,2)*tc*zb*zc - 16.*r3*tc*zb*zc - 32.*r2*r3*tc*zb*zc - 16.*pw(r3,2)*tc*zb*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 32.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 32.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 32.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 32.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_5(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 32.*r3*zb + 16.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 32.*r3*ta*zb - 16.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(zb,2) + 8.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 32.*r3*zc + 16.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 32.*r3*ta*zc - 16.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 24.*zb*zc + 24.*r2*zb*zc + 8.*pw(r2,2)*zb*zc + 64.*r3*zb*zc + 32.*r2*r3*zb*zc + 48.*pw(r3,2)*zb*zc - 16.*ta*zb*zc - 16.*r2*ta*zb*zc - 32.*r3*ta*zb*zc - 16.*r2*r3*ta*zb*zc - 16.*pw(r3,2)*ta*zb*zc - 16.*r3*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*pw(r3,2)*tb*zb*zc - 16.*r3*tc*zb*zc - 16.*pw(r3,2)*tc*zb*zc + 4.*pw(zb,2)*zc + 8.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_6(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 16.*r3*zb + 32.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r3*ta*zb - 32.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 16.*r3*zc + 32.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r3*ta*zc - 32.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 8.*zb*zc + 24.*r2*zb*zc + 24.*pw(r2,2)*zb*zc + 32.*r3*zb*zc + 64.*r2*r3*zb*zc + 48.*pw(r3,2)*zb*zc - 16.*r2*ta*zb*zc - 16.*pw(r2,2)*ta*zb*zc - 16.*r3*ta*zb*zc - 32.*r2*r3*ta*zb*zc - 16.*pw(r3,2)*ta*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*pw(r3,2)*tb*zb*zc - 16.*r3*tc*zb*zc - 16.*r2*r3*tc*zb*zc - 16.*pw(r3,2)*tc*zb*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(zc,2) + 8.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 8.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_7(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb - 16.*ta*zb - 16.*r2*ta*zb + 16.*pw(zb,2) + 32.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 32.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc + 16.*zb*zc + 16.*r2*zb*zc + 16.*r3*zb*zc + 32.*tc*zb*zc + 48.*r2*tc*zb*zc + 24.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 24.*r2*r3*tc*zb*zc + 8.*pw(r3,2)*tc*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*tb*tc*zb*zc - 32.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 32.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 32.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r2*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 8.*r2*r3*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_8(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 16.*r3*zb + 8.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 16.*r3*ta*zb + 16.*pw(zb,2) + 16.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 32.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 32.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 8.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 16.*r3*ta*tc*zc + 16.*zb*zc + 16.*r3*zb*zc + 32.*tc*zb*zc + 32.*r2*tc*zb*zc + 8.*pw(r2,2)*tc*zb*zc + 48.*r3*tc*zb*zc + 24.*r2*r3*tc*zb*zc + 24.*pw(r3,2)*tc*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*tb*tc*zb*zc - 16.*r2*tb*tc*zb*zc - 32.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 32.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 32.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_9(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb + 4.*pw(zb,2) + 16.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 8.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc + 16.*zb*zc + 32.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 8.*tc*zb*zc + 32.*r2*tc*zb*zc + 32.*pw(r2,2)*tc*zb*zc + 8.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*pw(r3,2)*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 8.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 32.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 32.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_10(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 8.*r3*zb + 16.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r2*r3*ta*zb + 16.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 8.*r3*tc*zc + 16.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r2*r3*ta*tc*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 32.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*tc*zb*zc + 16.*r2*tc*zb*zc + 32.*pw(r2,2)*tc*zb*zc + 8.*r3*tc*zb*zc + 32.*r2*r3*tc*zb*zc + 8.*pw(r3,2)*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 32.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 32.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_11(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 32.*r3*zb + 16.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 32.*r3*ta*zb - 16.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(zb,2) + 8.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 32.*r3*tc*zc + 16.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 32.*r3*ta*tc*zc - 16.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 24.*tc*zb*zc + 24.*r2*tc*zb*zc + 8.*pw(r2,2)*tc*zb*zc + 48.*r3*tc*zb*zc + 32.*r2*r3*tc*zb*zc + 32.*pw(r3,2)*tc*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 32.*r3*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 8.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_12(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 16.*r3*zb + 32.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r3*ta*zb - 32.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 32.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r3*ta*tc*zc - 32.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*tc*zb*zc + 24.*r2*tc*zb*zc + 24.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 48.*r2*r3*tc*zb*zc + 32.*pw(r3,2)*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 32.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 8.*r2*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2) + 8.*r2*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_13(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb + 16.*tb*pw(zb,2) + 32.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc - 16.*ta*zc - 16.*r2*ta*zc + 16.*zb*zc + 32.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 32.*tb*zb*zc + 32.*r2*tb*zb*zc + 8.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 8.*r2*r3*tb*zb*zc + 8.*pw(r3,2)*tb*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*tb*tc*zb*zc - 16.*r2*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 32.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 8.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 8.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_14(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 8.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 16.*r3*ta*tb*zb + 16.*tb*pw(zb,2) + 16.*r2*tb*pw(zb,2) + 32.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 16.*r3*zc + 8.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 16.*r3*ta*zc + 16.*zb*zc + 16.*r2*zb*zc + 32.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 32.*tb*zb*zc + 16.*r2*tb*zb*zc + 8.*pw(r2,2)*tb*zb*zc + 32.*r3*tb*zb*zc + 8.*r2*r3*tb*zb*zc + 8.*pw(r3,2)*tb*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*r3*ta*tb*zb*zc - 16.*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 16.*r2*tb*pw(zb,2)*zc + 32.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_15(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*zc + 4.*k2*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb + 16.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r3*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r2*r3*zb*zc + 24.*tb*zb*zc + 48.*r2*tb*zb*zc + 32.*pw(r2,2)*tb*zb*zc + 24.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 8.*pw(r3,2)*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*tb*tc*zb*zc - 32.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 16.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r3*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*pw(zc,2) + 32.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 32.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 32.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 32.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_16(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 8.*r3*tb*zb + 16.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r2*r3*ta*tb*zb + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 8.*r3*zc + 16.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r2*r3*ta*zc + 16.*pw(r2,2)*zb*zc + 16.*r2*r3*zb*zc + 8.*tb*zb*zc + 32.*r2*tb*zb*zc + 32.*pw(r2,2)*tb*zb*zc + 24.*r3*tb*zb*zc + 48.*r2*r3*tb*zb*zc + 24.*pw(r3,2)*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 32.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 32.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 32.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 32.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 32.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_17(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 32.*r3*tb*zb + 16.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 32.*r3*ta*tb*zb - 16.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r2*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 32.*r3*zc + 16.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 32.*r3*ta*zc - 16.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 24.*tb*zb*zc + 24.*r2*tb*zb*zc + 8.*pw(r2,2)*tb*zb*zc + 48.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 32.*pw(r3,2)*tb*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 32.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r2*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_18(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 32.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r3*ta*tb*zb - 32.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 16.*r3*zc + 32.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r3*ta*zc - 32.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*tb*zb*zc + 24.*r2*tb*zb*zc + 24.*pw(r2,2)*tb*zb*zc + 32.*r3*tb*zb*zc + 48.*r2*r3*tb*zb*zc + 32.*pw(r3,2)*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r3*ta*tb*zb*zc - 32.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*pw(zc,2) + 8.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 8.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_19(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb + 16.*tb*pw(zb,2) + 32.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*tc*zb*zc + 32.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*tb*tc*zb*zc + 8.*r2*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 32.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r2*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 8.*r2*r3*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_20(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 8.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 16.*r3*ta*tb*zb + 16.*tb*pw(zb,2) + 16.*r2*tb*pw(zb,2) + 32.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 8.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 16.*r3*ta*tc*zc + 16.*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 32.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 8.*r2*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 32.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_21(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb + 16.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r3*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc + 16.*tb*zb*zc + 32.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r3*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 32.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 32.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_22(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 8.*r3*tb*zb + 16.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r2*r3*ta*tb*zb + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 8.*r3*tc*zc + 16.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r2*r3*ta*tc*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 32.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 32.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 32.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_23(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 32.*r3*tb*zb + 16.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 32.*r3*ta*tb*zb - 16.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r2*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 32.*r3*tc*zc + 16.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 32.*r3*ta*tc*zc - 16.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 16.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 24.*tb*tc*zb*zc + 24.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*tb*tc*zb*zc + 32.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 32.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r2*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_24(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 32.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r3*ta*tb*zb - 32.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 32.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r3*ta*tc*zc - 32.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 8.*tb*tc*zb*zc + 24.*r2*tb*tc*zb*zc + 24.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 32.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 32.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 8.*r2*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(0.5L, -0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_25(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 32.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 32.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*zb*zc + 16.*r2*zb*zc + 32.*ta*zb*zc + 48.*r2*ta*zb*zc + 24.*pw(r2,2)*ta*zb*zc + 32.*r3*ta*zb*zc + 24.*r2*r3*ta*zb*zc + 8.*pw(r3,2)*ta*zb*zc - 16.*ta*tb*zb*zc - 32.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc + 16.*pw(zb,2)*zc + 32.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 32.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 8.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 8.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_26(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 16.*r3*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 8.*r2*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 32.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 32.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 16.*r3*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 8.*r2*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*zb*zc + 16.*r2*zb*zc + 16.*r3*zb*zc + 32.*ta*zb*zc + 16.*r2*ta*zb*zc + 8.*pw(r2,2)*ta*zb*zc + 48.*r3*ta*zb*zc + 24.*r2*r3*ta*zb*zc + 24.*pw(r3,2)*ta*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 32.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc + 16.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 32.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 32.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_27(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 8.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 24.*ta*zb*zc + 48.*r2*ta*zb*zc + 32.*pw(r2,2)*ta*zb*zc + 24.*r3*ta*zb*zc + 32.*r2*r3*ta*zb*zc + 8.*pw(r3,2)*ta*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*ta*tc*zb*zc - 32.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc + 4.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 8.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 32.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 32.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 32.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 32.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_28(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r2*r3*ta*zb + 4.*pw(ta,2)*zb + 8.*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r2*r3*ta*zc + 4.*pw(ta,2)*zc + 8.*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r2*r3*zb*zc + 8.*ta*zb*zc + 16.*r2*ta*zb*zc + 32.*pw(r2,2)*ta*zb*zc + 24.*r3*ta*zb*zc + 48.*r2*r3*ta*zb*zc + 24.*pw(r3,2)*ta*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 32.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 32.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 32.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 32.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 32.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_29(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 32.*r3*ta*zb + 16.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 8.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 32.*r3*ta*zc + 16.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*zb*zc + 16.*r2*zb*zc + 32.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*ta*zb*zc + 8.*r2*ta*zb*zc + 8.*pw(r2,2)*ta*zb*zc + 32.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 32.*pw(r3,2)*ta*zb*zc - 16.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc + 4.*pw(zb,2)*zc + 8.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_30(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r3*ta*zb + 32.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r3*ta*zc + 32.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 32.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*ta*zb*zc + 8.*r2*ta*zb*zc + 8.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 32.*r2*r3*ta*zb*zc + 32.*pw(r3,2)*ta*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 8.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 8.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_31(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 32.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 32.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*ta*zb*zc + 16.*r2*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 16.*ta*tc*zb*zc + 32.*r2*ta*tc*zb*zc + 24.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 24.*r2*r3*ta*tc*zb*zc + 8.*pw(r3,2)*ta*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 32.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 32.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 32.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r2*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 8.*r2*r3*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_32(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 16.*r3*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 8.*r2*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 32.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 32.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 16.*r3*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 8.*r2*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 16.*r3*tc*zb*zc + 16.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 8.*pw(r2,2)*ta*tc*zb*zc + 32.*r3*ta*tc*zb*zc + 24.*r2*r3*ta*tc*zb*zc + 24.*pw(r3,2)*ta*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 32.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 32.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 32.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_33(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 8.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*ta*zb*zc + 32.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 8.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 8.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 8.*pw(r3,2)*ta*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 8.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 32.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 32.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_34(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r2*r3*ta*zb + 4.*pw(ta,2)*zb + 8.*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 8.*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 32.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 8.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 8.*pw(r3,2)*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 32.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 32.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_35(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 32.*r3*ta*zb + 16.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 8.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 32.*r3*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 32.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 8.*ta*tc*zb*zc + 8.*r2*ta*tc*zb*zc + 8.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 8.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_36(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r3*ta*zb + 32.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r3*ta*tc*zc + 32.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 32.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 8.*ta*tc*zb*zc + 8.*r2*ta*tc*zb*zc + 8.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 8.*r2*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2) + 8.*r2*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(0L, 1.L) * (o.lzb);
  w += cx(-0.5L, 0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_37(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 32.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 32.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 8.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 8.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_38(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 16.*r3*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 8.*r2*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 16.*r2*ta*zb*zc + 32.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 16.*r2*tb*pw(zb,2)*zc + 32.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_39(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 24.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 32.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r3*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 32.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 32.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 32.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 32.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_40(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r2*r3*ta*zc + 4.*pw(ta,2)*zc + 8.*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 8.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 24.*pw(r3,2)*ta*tb*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 32.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 32.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 32.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 32.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 32.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_41(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 32.*r3*ta*zc + 16.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 32.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r2*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_42(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r3*ta*zc + 32.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 32.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 8.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 8.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(0L, 1.L) * (o.lzc);
  w += cx(-0.5L, 0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_43(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 32.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 32.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r2*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 8.*r2*r3*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_44(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 16.*r3*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 8.*r2*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 32.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 32.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_45(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r3*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 32.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 32.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_46(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 8.*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 32.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 32.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr2);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_47(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 32.*r3*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 32.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r2*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_48(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r3*ta*tc*zc + 32.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 32.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 8.*r2*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.5L) * (o.lta);
  w += cx(-0.5L, 0.5L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.5L) * (o.ltb);
  w += cx(-0.5L, 0.5L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.5L) * (o.ltc);
  w += cx(-0.5L, 0.5L) * (o.l1tc);
  w += cx(1.L, 1.L) * (o.lr3);
  w += cx(-0.5L, 0.5L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.5L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.5L) * (o.lzc);
  w += cx(1.L, 1.L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 1.5L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

using SectorFn = SectorEval (*)(const Outer &, real, real, real);
inline const SectorFn kSectors[kNumSectors] = {
  &sector_1,
  &sector_2,
  &sector_3,
  &sector_4,
  &sector_5,
  &sector_6,
  &sector_7,
  &sector_8,
  &sector_9,
  &sector_10,
  &sector_11,
  &sector_12,
  &sector_13,
  &sector_14,
  &sector_15,
  &sector_16,
  &sector_17,
  &sector_18,
  &sector_19,
  &sector_20,
  &sector_21,
  &sector_22,
  &sector_23,
  &sector_24,
  &sector_25,
  &sector_26,
  &sector_27,
  &sector_28,
  &sector_29,
  &sector_30,
  &sector_31,
  &sector_32,
  &sector_33,
  &sector_34,
  &sector_35,
  &sector_36,
  &sector_37,
  &sector_38,
  &sector_39,
  &sector_40,
  &sector_41,
  &sector_42,
  &sector_43,
  &sector_44,
  &sector_45,
  &sector_46,
  &sector_47,
  &sector_48
};

}  // namespace trisec


==> anc/triangle/headers/ppp/0p7/constants_0p7.hpp <==
// Reduced-kernel constants for mass label 0p7, nu~ = 7/10.
// Machine-generated constants; not hand-edited.
// +++ branch basis integral only; not the physical correlator -- see README for the branch combination
//
// lambda = 3 delp - d = 1.5000000000000000000000000000000000000000000000000 + 2.1000000000000000000000000000000000000000000000000 i
// N      = 6 - 2d + 3 delp = 4.5000000000000000000000000000000000000000000000000 + 2.1000000000000000000000000000000000000000000000000 i
// N - lambda = 3.0000000000000000000000000000000000000000000000000 (real and mass-independent)
#ifndef TRIBIS_CONSTANTS_0P7_HPP
#define TRIBIS_CONSTANTS_0P7_HPP

namespace tribis {

using real = long double;

// --- mass identity ------------------------------------------------------
constexpr const char *kMassLabel = "0p7";
constexpr const char *kNuTilde = "7/10";
constexpr real kNuTildeValue = 0.7L;
constexpr const char *kCaveat = "+++ branch basis integral only; not the physical correlator -- see README for the branch combination";

// --- scale-kernel exponents (MASS-DEPENDENT imaginary parts) ------------
constexpr real kLambdaRe = 1.5000000000000000000000000000000000000000000000000L;
constexpr real kLambdaIm = 2.1000000000000000000000000000000000000000000000000L;
constexpr real kNRe = 4.5000000000000000000000000000000000000000000000000L;
constexpr real kNIm = 2.1000000000000000000000000000000000000000000000000L;

// --- branch constants (MASS-DEPENDENT) ----------------------------------
// Gamma(lambda+N) Gamma(-lambda) / Gamma(N)
constexpr real kNonanalyticCoefRe = -0.061340269937211529397862430956740840934066538560748L;
constexpr real kNonanalyticCoefIm = 0.025715442337294491218040472280930398882779840929133L;
// B(lambda, N-lambda) = B(lambda, 3) = 2/(lambda(lambda+1)(lambda+2))
constexpr real kBetaLam3Re = -0.033733893131310634897435471323563145657837192987839L;
constexpr real kBetaLam3Im = -0.047369487828598302055977809205929722429005068890291L;

// --- mass-INDEPENDENT structural exponents (asserted in the generator) --
// Re lambda and Re N are 3/2 and 9/2 for every principal-series mass at
// d = 3, so the |density| and therefore the Gauss-Legendre centering are
// mass-independent.  N - lambda = 3 keeps the large-eta tail real.
constexpr real kReLambda = 1.5L;
constexpr real kReN = 4.5L;
constexpr real kTailExponent = 1.5L;
constexpr real kHyp2f1AnalyticB = 3.0L;

}  // namespace tribis

#endif  // TRIBIS_CONSTANTS_0P7_HPP


==> anc/triangle/headers/ppp/0p7/triangle_sectors_0p7.hpp <==
// Generated presector maps for the +++ triangle branch.
// Machine-generated sector expressions; emitted one term per symbolic factor,
// not hand-simplified.
// +++ branch basis integral only; not the physical correlator -- see README for the branch combination
// mass label: 0p7   nu~ = 7/10   delp = 3/2 + (7*I)/10
// lambda = 3 delp - d = 3/2 + (21*I)/10 ; N = 6 - 2d + 3 delp = 9/2 + (21*I)/10 ; N - lambda = 3
// branch rule: (x0-x1)^(delp-2) carries boundary argument -pi under the
//   clockwise +++ rotation.  The four chamber classes have multiplicities
//   6, 18, 18, and 6.
#pragma once
#include <complex>
#include <cmath>

namespace trisec {

inline constexpr const char *kSectorsMassLabel = "0p7";

using real = long double;
using cx = std::complex<real>;

inline real pw(real b, int e) {
  real r = 1; real x = b; int n = e < 0 ? -e : e;
  while (n) { if (n & 1) r *= x; x *= x; n >>= 1; }
  return e < 0 ? 1 / r : r;
}

constexpr int kNumSectors = 48;

struct Outer {
  real ta, tb, tc, zb, zc, r2, r3;
  real lta, l1ta, ltb, l1tb, ltc, l1tc, lzb, lzc, lr2, lr3;
};

struct SectorEval {
  real A, B, C;
  cx logW;
};

inline SectorEval sector_1(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb - 16.*ta*zb - 16.*r2*ta*zb + 16.*pw(zb,2) + 32.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 32.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc - 16.*ta*zc - 16.*r2*ta*zc + 48.*zb*zc + 64.*r2*zb*zc + 24.*pw(r2,2)*zb*zc + 32.*r3*zb*zc + 24.*r2*r3*zb*zc + 8.*pw(r3,2)*zb*zc - 16.*ta*zb*zc - 16.*r2*ta*zb*zc - 16.*tb*zb*zc - 32.*r2*tb*zb*zc - 16.*pw(r2,2)*tb*zb*zc - 16.*r3*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*tc*zb*zc - 16.*r2*tc*zb*zc - 16.*r3*tc*zb*zc + 16.*pw(zb,2)*zc + 32.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 32.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 8.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 8.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_2(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 16.*r3*zb + 8.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 16.*r3*ta*zb + 16.*pw(zb,2) + 16.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 32.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 32.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 16.*r3*zc + 8.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 16.*r3*ta*zc + 48.*zb*zc + 32.*r2*zb*zc + 8.*pw(r2,2)*zb*zc + 64.*r3*zb*zc + 24.*r2*r3*zb*zc + 24.*pw(r3,2)*zb*zc - 16.*ta*zb*zc - 16.*r2*ta*zb*zc - 16.*r3*ta*zb*zc - 16.*tb*zb*zc - 16.*r2*tb*zb*zc - 32.*r3*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*pw(r3,2)*tb*zb*zc - 16.*tc*zb*zc - 16.*r3*tc*zb*zc + 16.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 32.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 32.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_3(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*zc + 4.*k2*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb + 4.*pw(zb,2) + 16.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 8.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc + 24.*zb*zc + 64.*r2*zb*zc + 48.*pw(r2,2)*zb*zc + 24.*r3*zb*zc + 32.*r2*r3*zb*zc + 8.*pw(r3,2)*zb*zc - 16.*r2*ta*zb*zc - 16.*pw(r2,2)*ta*zb*zc - 16.*r2*tb*zb*zc - 16.*pw(r2,2)*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*tc*zb*zc - 32.*r2*tc*zb*zc - 16.*pw(r2,2)*tc*zb*zc - 16.*r3*tc*zb*zc - 16.*r2*r3*tc*zb*zc + 4.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 8.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(zc,2) + 32.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 32.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 32.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 32.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_4(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 8.*r3*zb + 16.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r2*r3*ta*zb + 16.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 8.*r3*zc + 16.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r2*r3*ta*zc + 8.*zb*zc + 32.*r2*zb*zc + 48.*pw(r2,2)*zb*zc + 24.*r3*zb*zc + 64.*r2*r3*zb*zc + 24.*pw(r3,2)*zb*zc - 16.*r2*ta*zb*zc - 16.*pw(r2,2)*ta*zb*zc - 16.*r2*r3*ta*zb*zc - 16.*pw(r2,2)*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*r2*tc*zb*zc - 16.*pw(r2,2)*tc*zb*zc - 16.*r3*tc*zb*zc - 32.*r2*r3*tc*zb*zc - 16.*pw(r3,2)*tc*zb*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 32.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 32.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 32.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 32.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_5(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 32.*r3*zb + 16.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 32.*r3*ta*zb - 16.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(zb,2) + 8.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 32.*r3*zc + 16.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 32.*r3*ta*zc - 16.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 24.*zb*zc + 24.*r2*zb*zc + 8.*pw(r2,2)*zb*zc + 64.*r3*zb*zc + 32.*r2*r3*zb*zc + 48.*pw(r3,2)*zb*zc - 16.*ta*zb*zc - 16.*r2*ta*zb*zc - 32.*r3*ta*zb*zc - 16.*r2*r3*ta*zb*zc - 16.*pw(r3,2)*ta*zb*zc - 16.*r3*tb*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*pw(r3,2)*tb*zb*zc - 16.*r3*tc*zb*zc - 16.*pw(r3,2)*tc*zb*zc + 4.*pw(zb,2)*zc + 8.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_6(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 16.*r3*zb + 32.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r3*ta*zb - 32.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 16.*r3*zc + 32.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r3*ta*zc - 32.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 8.*zb*zc + 24.*r2*zb*zc + 24.*pw(r2,2)*zb*zc + 32.*r3*zb*zc + 64.*r2*r3*zb*zc + 48.*pw(r3,2)*zb*zc - 16.*r2*ta*zb*zc - 16.*pw(r2,2)*ta*zb*zc - 16.*r3*ta*zb*zc - 32.*r2*r3*ta*zb*zc - 16.*pw(r3,2)*ta*zb*zc - 16.*r2*r3*tb*zb*zc - 16.*pw(r3,2)*tb*zb*zc - 16.*r3*tc*zb*zc - 16.*r2*r3*tc*zb*zc - 16.*pw(r3,2)*tc*zb*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(zc,2) + 8.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 8.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_7(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb - 16.*ta*zb - 16.*r2*ta*zb + 16.*pw(zb,2) + 32.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 32.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc + 16.*zb*zc + 16.*r2*zb*zc + 16.*r3*zb*zc + 32.*tc*zb*zc + 48.*r2*tc*zb*zc + 24.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 24.*r2*r3*tc*zb*zc + 8.*pw(r3,2)*tc*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*tb*tc*zb*zc - 32.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 32.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 32.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r2*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 8.*r2*r3*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_8(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 16.*r3*zb + 8.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 16.*r3*ta*zb + 16.*pw(zb,2) + 16.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 32.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*tb*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 32.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 8.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 16.*r3*ta*tc*zc + 16.*zb*zc + 16.*r3*zb*zc + 32.*tc*zb*zc + 32.*r2*tc*zb*zc + 8.*pw(r2,2)*tc*zb*zc + 48.*r3*tc*zb*zc + 24.*r2*r3*tc*zb*zc + 24.*pw(r3,2)*tc*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*tb*tc*zb*zc - 16.*r2*tb*tc*zb*zc - 32.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 32.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 32.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_9(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k2*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k2*r3*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb + 4.*pw(zb,2) + 16.*r2*pw(zb,2) + 16.*pw(r2,2)*pw(zb,2) + 8.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*r2*tb*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc + 16.*zb*zc + 32.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 8.*tc*zb*zc + 32.*r2*tc*zb*zc + 32.*pw(r2,2)*tc*zb*zc + 8.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*pw(r3,2)*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 8.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 32.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 32.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_10(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k2*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 8.*r3*zb + 16.*r2*r3*zb + 4.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r2*r3*ta*zb + 16.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 4.*pw(r3,2)*pw(zb,2) - 16.*pw(r2,2)*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 8.*r3*tc*zc + 16.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r2*r3*ta*tc*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 32.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*tc*zb*zc + 16.*r2*tc*zb*zc + 32.*pw(r2,2)*tc*zb*zc + 8.*r3*tc*zb*zc + 32.*r2*r3*tc*zb*zc + 8.*pw(r3,2)*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 32.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 32.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_11(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k3*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*zb + 16.*r2*zb + 4.*pw(r2,2)*zb + 32.*r3*zb + 16.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*ta*zb - 16.*r2*ta*zb - 32.*r3*ta*zb - 16.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(zb,2) + 8.*r2*pw(zb,2) + 4.*pw(r2,2)*pw(zb,2) + 16.*r3*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r3*tb*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 32.*r3*tc*zc + 16.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 32.*r3*ta*tc*zc - 16.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 24.*tc*zb*zc + 24.*r2*tc*zb*zc + 8.*pw(r2,2)*tc*zb*zc + 48.*r3*tc*zb*zc + 32.*r2*r3*tc*zb*zc + 32.*pw(r3,2)*tc*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 32.*r3*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 8.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_12(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*zb + 4.*k1*r2*zb + 4.*k3*r2*zb + 4.*k1*r3*zb + 4.*k2*r3*zb + 4.*k3*r3*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*zb + 16.*r2*zb + 16.*pw(r2,2)*zb + 16.*r3*zb + 32.*r2*r3*zb + 16.*pw(r3,2)*zb - 16.*r2*ta*zb - 16.*pw(r2,2)*ta*zb - 16.*r3*ta*zb - 32.*r2*r3*ta*zb - 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(zb,2) + 16.*r2*r3*pw(zb,2) + 16.*pw(r3,2)*pw(zb,2) - 16.*r2*r3*tb*pw(zb,2) - 16.*pw(r3,2)*tb*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 32.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r3*ta*tc*zc - 32.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*tc*zb*zc + 24.*r2*tc*zb*zc + 24.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 48.*r2*r3*tc*zb*zc + 32.*pw(r3,2)*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 32.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 8.*r2*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2) + 8.*r2*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(zb + tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*zb + 4.*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_13(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb + 16.*tb*pw(zb,2) + 32.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc - 16.*ta*zc - 16.*r2*ta*zc + 16.*zb*zc + 32.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 32.*tb*zb*zc + 32.*r2*tb*zb*zc + 8.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 8.*r2*r3*tb*zb*zc + 8.*pw(r3,2)*tb*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*tb*tc*zb*zc - 16.*r2*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 32.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 8.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 8.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_14(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*zc + 4.*k2*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 8.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 16.*r3*ta*tb*zb + 16.*tb*pw(zb,2) + 16.*r2*tb*pw(zb,2) + 32.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 16.*r3*zc + 8.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 16.*r3*ta*zc + 16.*zb*zc + 16.*r2*zb*zc + 32.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 32.*tb*zb*zc + 16.*r2*tb*zb*zc + 8.*pw(r2,2)*tb*zb*zc + 32.*r3*tb*zb*zc + 8.*r2*r3*tb*zb*zc + 8.*pw(r3,2)*tb*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*r3*ta*tb*zb*zc - 16.*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 16.*r2*tb*pw(zb,2)*zc + 32.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 16.*pw(zc,2) + 16.*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_15(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*zc + 4.*k2*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k2*r3*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb + 16.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r3*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r2*r3*zb*zc + 24.*tb*zb*zc + 48.*r2*tb*zb*zc + 32.*pw(r2,2)*tb*zb*zc + 24.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 8.*pw(r3,2)*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*tb*tc*zb*zc - 32.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc + 16.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r3*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*pw(zc,2) + 32.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 4.*pw(r3,2)*pw(zc,2) - 16.*tc*pw(zc,2) - 32.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 32.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 32.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_16(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k2*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 8.*r3*tb*zb + 16.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r2*r3*ta*tb*zb + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 8.*r3*zc + 16.*r2*r3*zc + 4.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r2*r3*ta*zc + 16.*pw(r2,2)*zb*zc + 16.*r2*r3*zb*zc + 8.*tb*zb*zc + 32.*r2*tb*zb*zc + 32.*pw(r2,2)*tb*zb*zc + 24.*r3*tb*zb*zc + 48.*r2*r3*tb*zb*zc + 24.*pw(r3,2)*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*r2*tb*tc*zb*zc - 16.*pw(r2,2)*tb*tc*zb*zc - 16.*r3*tb*tc*zb*zc - 32.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r2*pw(zc,2) + 16.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 32.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r2*tc*pw(zc,2) - 16.*pw(r2,2)*tc*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 32.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 32.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 32.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_17(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*zc + 4.*k3*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 32.*r3*tb*zb + 16.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 32.*r3*ta*tb*zb - 16.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r2*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*zc + 16.*r2*zc + 4.*pw(r2,2)*zc + 32.*r3*zc + 16.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*ta*zc - 16.*r2*ta*zc - 32.*r3*ta*zc - 16.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 16.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 24.*tb*zb*zc + 24.*r2*tb*zb*zc + 8.*pw(r2,2)*tb*zb*zc + 48.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 32.*pw(r3,2)*tb*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 32.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r2*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_18(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*zc + 4.*k1*r2*zc + 4.*k3*r2*zc + 4.*k1*r3*zc + 4.*k2*r3*zc + 4.*k3*r3*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 32.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r3*ta*tb*zb - 32.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 4.*zc + 16.*r2*zc + 16.*pw(r2,2)*zc + 16.*r3*zc + 32.*r2*r3*zc + 16.*pw(r3,2)*zc - 16.*r2*ta*zc - 16.*pw(r2,2)*ta*zc - 16.*r3*ta*zc - 32.*r2*r3*ta*zc - 16.*pw(r3,2)*ta*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*tb*zb*zc + 24.*r2*tb*zb*zc + 24.*pw(r2,2)*tb*zb*zc + 32.*r3*tb*zb*zc + 48.*r2*r3*tb*zb*zc + 32.*pw(r3,2)*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r3*ta*tb*zb*zc - 32.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*tb*tc*zb*zc - 16.*r2*r3*tb*tc*zb*zc - 16.*pw(r3,2)*tb*tc*zb*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*pw(zc,2) + 8.*r2*pw(zc,2) + 4.*pw(r2,2)*pw(zc,2) + 16.*r3*pw(zc,2) + 16.*r2*r3*pw(zc,2) + 16.*pw(r3,2)*pw(zc,2) - 16.*r3*tc*pw(zc,2) - 16.*r2*r3*tc*pw(zc,2) - 16.*pw(r3,2)*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 8.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_19(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb + 16.*tb*pw(zb,2) + 32.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*tc*zb*zc + 32.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*tb*tc*zb*zc + 8.*r2*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 32.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r2*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 8.*r2*r3*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_20(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 8.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 16.*r3*ta*tb*zb + 16.*tb*pw(zb,2) + 16.*r2*tb*pw(zb,2) + 32.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 8.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 16.*r3*ta*tc*zc + 16.*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 32.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 8.*r2*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 32.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_21(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k2*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*tc*zc + 4.*k2*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb + 16.*r2*tb*pw(zb,2) + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r3*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc + 16.*tb*zb*zc + 32.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r3*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*tc*pw(zc,2) + 32.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 32.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_22(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k2*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k2*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 8.*r3*tb*zb + 16.*r2*r3*tb*zb + 4.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r2*r3*ta*tb*zb + 16.*pw(r2,2)*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 8.*r3*tc*zc + 16.*r2*r3*tc*zc + 4.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r2*r3*ta*tc*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 32.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 8.*pw(r3,2)*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zc,2) + 16.*pw(r2,2)*tc*pw(zc,2) + 16.*r3*tc*pw(zc,2) + 32.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 32.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_23(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k3*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*tc*zc + 4.*k3*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*tb*zb + 16.*r2*tb*zb + 4.*pw(r2,2)*tb*zb + 32.*r3*tb*zb + 16.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*ta*tb*zb - 16.*r2*ta*tb*zb - 32.*r3*ta*tb*zb - 16.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r3*tb*pw(zb,2) + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(tb,2)*pw(zb,2) + 8.*r2*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 16.*tc*zc + 16.*r2*tc*zc + 4.*pw(r2,2)*tc*zc + 32.*r3*tc*zc + 16.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*ta*tc*zc - 16.*r2*ta*tc*zc - 32.*r3*ta*tc*zc - 16.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 16.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 24.*tb*tc*zb*zc + 24.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*tb*tc*zb*zc + 32.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 32.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r2*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_24(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*tb*zb + 4.*k1*r2*tb*zb + 4.*k3*r2*tb*zb + 4.*k1*r3*tb*zb + 4.*k2*r3*tb*zb + 4.*k3*r3*tb*zb + 4.*k1*tc*zc + 4.*k1*r2*tc*zc + 4.*k3*r2*tc*zc + 4.*k1*r3*tc*zc + 4.*k2*r3*tc*zc + 4.*k3*r3*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2) + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 4.*tb*zb + 16.*r2*tb*zb + 16.*pw(r2,2)*tb*zb + 16.*r3*tb*zb + 32.*r2*r3*tb*zb + 16.*pw(r3,2)*tb*zb - 16.*r2*ta*tb*zb - 16.*pw(r2,2)*ta*tb*zb - 16.*r3*ta*tb*zb - 32.*r2*r3*ta*tb*zb - 16.*pw(r3,2)*ta*tb*zb + 16.*r2*r3*tb*pw(zb,2) + 16.*pw(r3,2)*tb*pw(zb,2) + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2) + 4.*tc*zc + 16.*r2*tc*zc + 16.*pw(r2,2)*tc*zc + 16.*r3*tc*zc + 32.*r2*r3*tc*zc + 16.*pw(r3,2)*tc*zc - 16.*r2*ta*tc*zc - 16.*pw(r2,2)*ta*tc*zc - 16.*r3*ta*tc*zc - 32.*r2*r3*ta*tc*zc - 16.*pw(r3,2)*ta*tc*zc + 16.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 8.*tb*tc*zb*zc + 24.*r2*tb*tc*zb*zc + 24.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 32.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 32.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zc,2) + 16.*r2*r3*tc*pw(zc,2) + 16.*pw(r3,2)*tc*pw(zc,2) + 4.*pw(tc,2)*pw(zc,2) + 8.*r2*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(-0.5L, 0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(0.5L, -0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(tb*zb + tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*tb*zb + 4.*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_25(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 32.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 32.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*zb*zc + 16.*r2*zb*zc + 32.*ta*zb*zc + 48.*r2*ta*zb*zc + 24.*pw(r2,2)*ta*zb*zc + 32.*r3*ta*zb*zc + 24.*r2*r3*ta*zb*zc + 8.*pw(r3,2)*ta*zb*zc - 16.*ta*tb*zb*zc - 32.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*ta*tc*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc + 16.*pw(zb,2)*zc + 32.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 32.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 8.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 8.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_26(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 16.*r3*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 8.*r2*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 32.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 32.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 16.*r3*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 8.*r2*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*zb*zc + 16.*r2*zb*zc + 16.*r3*zb*zc + 32.*ta*zb*zc + 16.*r2*ta*zb*zc + 8.*pw(r2,2)*ta*zb*zc + 48.*r3*ta*zb*zc + 24.*r2*r3*ta*zb*zc + 24.*pw(r3,2)*ta*zb*zc - 16.*ta*tb*zb*zc - 16.*r2*ta*tb*zb*zc - 32.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc + 16.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 32.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*tb*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 32.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_27(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*zb*zc + 4.*k2*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 8.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 24.*ta*zb*zc + 48.*r2*ta*zb*zc + 32.*pw(r2,2)*ta*zb*zc + 24.*r3*ta*zb*zc + 32.*r2*r3*ta*zb*zc + 8.*pw(r3,2)*ta*zb*zc - 16.*r2*ta*tb*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*ta*tc*zb*zc - 32.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc + 4.*pw(zb,2)*zc + 16.*r2*pw(zb,2)*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 8.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*tb*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 32.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 32.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) + 16.*zb*pw(zc,2) + 32.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 4.*pw(r3,2)*zb*pw(zc,2) - 16.*tc*zb*pw(zc,2) - 32.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_28(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k2*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r2*r3*ta*zb + 4.*pw(ta,2)*zb + 8.*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r2*r3*ta*zc + 4.*pw(ta,2)*zc + 8.*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r2*r3*zb*zc + 8.*ta*zb*zc + 16.*r2*ta*zb*zc + 32.*pw(r2,2)*ta*zb*zc + 24.*r3*ta*zb*zc + 48.*r2*r3*ta*zb*zc + 24.*pw(r3,2)*ta*zb*zc - 16.*pw(r2,2)*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*r2*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tc*zb*zc - 16.*r3*ta*tc*zb*zc - 32.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc + 16.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 4.*pw(r3,2)*pw(zb,2)*zc - 16.*pw(r2,2)*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 32.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 32.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r2*zb*pw(zc,2) + 16.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 32.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r2*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tc*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 32.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_29(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*zb*zc + 4.*k3*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 32.*r3*ta*zb + 16.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 8.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 32.*r3*ta*zc + 16.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*zb*zc + 16.*r2*zb*zc + 32.*r3*zb*zc + 16.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*ta*zb*zc + 8.*r2*ta*zb*zc + 8.*pw(r2,2)*ta*zb*zc + 32.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 32.*pw(r3,2)*ta*zb*zc - 16.*r3*ta*tb*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc + 4.*pw(zb,2)*zc + 8.*r2*pw(zb,2)*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r3*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r3*tb*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_30(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*zb*zc + 4.*k1*r2*zb*zc + 4.*k3*r2*zb*zc + 4.*k1*r3*zb*zc + 4.*k2*r3*zb*zc + 4.*k3*r3*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r3*ta*zb + 32.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r3*ta*zc + 32.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*zb*zc + 16.*pw(r2,2)*zb*zc + 16.*r3*zb*zc + 32.*r2*r3*zb*zc + 16.*pw(r3,2)*zb*zc + 8.*ta*zb*zc + 8.*r2*ta*zb*zc + 8.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 32.*r2*r3*ta*zb*zc + 32.*pw(r3,2)*ta*zb*zc - 16.*r2*r3*ta*tb*zb*zc - 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tc*zb*zc - 16.*r2*r3*ta*tc*zb*zc - 16.*pw(r3,2)*ta*tc*zb*zc + 4.*pw(r2,2)*pw(zb,2)*zc + 16.*r2*r3*pw(zb,2)*zc + 16.*pw(r3,2)*pw(zb,2)*zc - 16.*r2*r3*tb*pw(zb,2)*zc - 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 8.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*zb*pw(zc,2) + 8.*r2*zb*pw(zc,2) + 4.*pw(r2,2)*zb*pw(zc,2) + 16.*r3*zb*pw(zc,2) + 16.*r2*r3*zb*pw(zc,2) + 16.*pw(r3,2)*zb*pw(zc,2) - 16.*r3*tc*zb*pw(zc,2) - 16.*r2*r3*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*zc + zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*zc + 4.*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_31(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 32.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 32.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*ta*zb*zc + 16.*r2*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 16.*ta*tc*zb*zc + 32.*r2*ta*tc*zb*zc + 24.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 24.*r2*r3*ta*tc*zb*zc + 8.*pw(r3,2)*ta*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 32.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 32.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 32.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r2*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 8.*r2*r3*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_32(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 16.*r3*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 8.*r2*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 32.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*ta*tb*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 32.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 16.*r3*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 8.*r2*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 16.*r3*tc*zb*zc + 16.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 8.*pw(r2,2)*ta*tc*zb*zc + 32.*r3*ta*tc*zb*zc + 24.*r2*r3*ta*tc*zb*zc + 24.*pw(r3,2)*ta*tc*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 32.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 32.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*tb*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 32.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_33(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k2*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k2*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 16.*r2*ta*pw(zb,2) + 16.*pw(r2,2)*ta*pw(zb,2) + 8.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*ta*tb*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*ta*zb*zc + 32.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 8.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 8.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 8.*pw(r3,2)*ta*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 16.*r2*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 8.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*tb*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 32.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tc*zb*pw(zc,2) + 32.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 4.*pw(r3,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_34(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k2*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k2*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r2*r3*ta*zb + 4.*pw(ta,2)*zb + 8.*r3*pw(ta,2)*zb + 4.*pw(r3,2)*pw(ta,2)*zb + 16.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 4.*pw(r3,2)*ta*pw(zb,2) - 16.*pw(r2,2)*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 8.*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 32.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 8.*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 8.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 8.*pw(r3,2)*ta*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 4.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 32.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r2*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tc*zb*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 32.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_35(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k3*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k3*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*zb + 16.*r2*ta*zb + 32.*r3*ta*zb + 16.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(r2,2)*pw(ta,2)*zb + 4.*ta*pw(zb,2) + 8.*r2*ta*pw(zb,2) + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r3*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r3*ta*tb*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 32.*r3*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tc*zb*zc + 16.*r2*tc*zb*zc + 32.*r3*tc*zb*zc + 16.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 8.*ta*tc*zb*zc + 8.*r2*ta*tc*zb*zc + 8.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 4.*tc*pw(zb,2)*zc + 8.*r2*tc*pw(zb,2)*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r3*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r3*tb*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_36(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*zb + 4.*k1*r2*ta*zb + 4.*k3*r2*ta*zb + 4.*k1*r3*ta*zb + 4.*k2*r3*ta*zb + 4.*k3*r3*ta*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tc*zb*zc + 4.*k1*r2*tc*zb*zc + 4.*k3*r2*tc*zb*zc + 4.*k1*r3*tc*zb*zc + 4.*k2*r3*tc*zb*zc + 4.*k3*r3*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*zb + 16.*pw(r2,2)*ta*zb + 16.*r3*ta*zb + 32.*r2*r3*ta*zb + 16.*pw(r3,2)*ta*zb + 4.*pw(ta,2)*zb + 4.*pw(r2,2)*ta*pw(zb,2) + 16.*r2*r3*ta*pw(zb,2) + 16.*pw(r3,2)*ta*pw(zb,2) - 16.*r2*r3*ta*tb*pw(zb,2) - 16.*pw(r3,2)*ta*tb*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r3*ta*tc*zc + 32.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tc*zb*zc + 16.*pw(r2,2)*tc*zb*zc + 16.*r3*tc*zb*zc + 32.*r2*r3*tc*zb*zc + 16.*pw(r3,2)*tc*zb*zc + 8.*ta*tc*zb*zc + 8.*r2*ta*tc*zb*zc + 8.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 4.*pw(r2,2)*tc*pw(zb,2)*zc + 16.*r2*r3*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tc*pw(zb,2)*zc - 16.*r2*r3*tb*tc*pw(zb,2)*zc - 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 8.*r2*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tc*zb*pw(zc,2) + 16.*r2*r3*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tc*zb*pw(zc,2) + 4.*pw(tc,2)*zb*pw(zc,2) + 8.*r2*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(0L, 1.4L) * (o.lzb);
  w += cx(-0.5L, 0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(0.5L, -0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*zb + ta*tc*zc + tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*zb + 4.*ta*tc*zc + 4.*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_37(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 32.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 32.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 8.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 8.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_38(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 16.*r3*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 8.*r2*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*ta*zb*zc + 16.*r2*ta*zb*zc + 32.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 16.*r3*tb*zb*zc + 16.*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 8.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc + 16.*tb*pw(zb,2)*zc + 16.*r2*tb*pw(zb,2)*zc + 32.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_39(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k2*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k2*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*ta*zb*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 24.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 8.*pw(r3,2)*ta*tb*zb*zc - 16.*ta*tb*tc*zb*zc - 32.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc + 16.*r2*tb*pw(zb,2)*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r3*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 16.*ta*pw(zc,2) + 32.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 4.*pw(r3,2)*ta*pw(zc,2) - 16.*ta*tc*pw(zc,2) - 32.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) + 16.*tb*zb*pw(zc,2) + 32.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 4.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*tb*tc*zb*pw(zc,2) - 32.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_40(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k2*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k2*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r2*r3*ta*zc + 4.*pw(ta,2)*zc + 8.*r3*pw(ta,2)*zc + 4.*pw(r3,2)*pw(ta,2)*zc + 16.*pw(r2,2)*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 8.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 24.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 24.*pw(r3,2)*ta*tb*zb*zc - 16.*r2*ta*tb*tc*zb*zc - 16.*pw(r2,2)*ta*tb*tc*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 32.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r2*ta*pw(zc,2) + 16.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 32.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r2*ta*tc*pw(zc,2) - 16.*pw(r2,2)*ta*tc*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 32.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r2*tb*zb*pw(zc,2) + 16.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 32.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r2*tb*tc*zb*pw(zc,2) - 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 32.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_41(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k3*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k3*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*zc + 16.*r2*ta*zc + 32.*r3*ta*zc + 16.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(r2,2)*pw(ta,2)*zc + 16.*r3*ta*zb*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*tb*zb*zc + 16.*r2*tb*zb*zc + 32.*r3*tb*zb*zc + 16.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r3*tb*pw(zb,2)*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(tb,2)*pw(zb,2)*zc + 8.*r2*pw(tb,2)*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_42(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*zc + 4.*k1*r2*ta*zc + 4.*k3*r2*ta*zc + 4.*k1*r3*ta*zc + 4.*k2*r3*ta*zc + 4.*k3*r3*ta*zc + 4.*k1*tb*zb*zc + 4.*k1*r2*tb*zb*zc + 4.*k3*r2*tb*zb*zc + 4.*k1*r3*tb*zb*zc + 4.*k2*r3*tb*zb*zc + 4.*k3*r3*tb*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*zc + 16.*pw(r2,2)*ta*zc + 16.*r3*ta*zc + 32.*r2*r3*ta*zc + 16.*pw(r3,2)*ta*zc + 4.*pw(ta,2)*zc + 16.*r2*r3*ta*zb*zc + 16.*pw(r3,2)*ta*zb*zc + 16.*r2*tb*zb*zc + 16.*pw(r2,2)*tb*zb*zc + 16.*r3*tb*zb*zc + 32.*r2*r3*tb*zb*zc + 16.*pw(r3,2)*tb*zb*zc + 8.*ta*tb*zb*zc + 8.*r2*ta*tb*zb*zc + 8.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc - 16.*r3*ta*tb*tc*zb*zc - 16.*r2*r3*ta*tb*tc*zb*zc - 16.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*pw(zb,2)*zc + 16.*pw(r3,2)*tb*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*pw(zb,2)*zc + 4.*ta*pw(zc,2) + 8.*r2*ta*pw(zc,2) + 4.*pw(r2,2)*ta*pw(zc,2) + 16.*r3*ta*pw(zc,2) + 16.*r2*r3*ta*pw(zc,2) + 16.*pw(r3,2)*ta*pw(zc,2) - 16.*r3*ta*tc*pw(zc,2) - 16.*r2*r3*ta*tc*pw(zc,2) - 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*tb*zb*pw(zc,2) + 8.*r2*tb*zb*pw(zc,2) + 4.*pw(r2,2)*tb*zb*pw(zc,2) + 16.*r3*tb*zb*pw(zc,2) + 16.*r2*r3*tb*zb*pw(zc,2) + 16.*pw(r3,2)*tb*zb*pw(zc,2) - 16.*r3*tb*tc*zb*pw(zc,2) - 16.*r2*r3*tb*tc*zb*pw(zc,2) - 16.*pw(r3,2)*tb*tc*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(0L, 1.4L) * (o.lzc);
  w += cx(-0.5L, 0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.lzc);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*zc + tb*zb*zc)));
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*zc + 4.*tb*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_43(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 32.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r2*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 32.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 32.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r2*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 8.*r2*r3*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*r3*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_44(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 16.*r3*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 8.*r2*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*ta*tb*pw(zb,2) + 16.*r2*ta*tb*pw(zb,2) + 32.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 16.*r3*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 8.*r2*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*ta*tc*zb*zc + 16.*r2*ta*tc*zb*zc + 32.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 8.*r2*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*tb*tc*pw(zb,2)*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 32.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_45(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k2*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k2*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k2*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*ta*tb*pw(zb,2) + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r3*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*ta*tb*zb*zc + 32.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*r2*ta*tc*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*r2*tb*tc*pw(zb,2)*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r3*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*ta*tc*pw(zc,2) + 32.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 4.*pw(r3,2)*ta*pw(tc,2)*pw(zc,2) + 16.*tb*tc*zb*pw(zc,2) + 32.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 4.*pw(r3,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_46(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k2*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k2*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k2*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 8.*r3*pw(ta,2)*tb*zb + 4.*pw(r3,2)*pw(ta,2)*tb*zb + 16.*pw(r2,2)*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 4.*pw(r3,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 8.*r3*pw(ta,2)*tc*zc + 4.*pw(r3,2)*pw(ta,2)*tc*zc + 16.*r2*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tb*zb*zc + 16.*r3*ta*tb*zb*zc + 32.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*pw(r2,2)*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r3*ta*tb*tc*zb*zc + 8.*pw(r3,2)*ta*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 4.*pw(r3,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r2*ta*tc*pw(zc,2) + 16.*pw(r2,2)*ta*tc*pw(zc,2) + 16.*r3*ta*tc*pw(zc,2) + 32.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r2*tb*tc*zb*pw(zc,2) + 16.*pw(r2,2)*tb*tc*zb*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 32.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr2);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_47(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k3*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k3*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k3*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*ta*tb*zb + 16.*r2*ta*tb*zb + 32.*r3*ta*tb*zb + 16.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(r2,2)*pw(ta,2)*tb*zb + 16.*r3*ta*tb*pw(zb,2) + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*ta*pw(tb,2)*pw(zb,2) + 8.*r2*ta*pw(tb,2)*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*ta*tc*zc + 16.*r2*ta*tc*zc + 32.*r3*ta*tc*zc + 16.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(r2,2)*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r3*ta*tc*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*tb*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 32.*r3*tb*tc*zb*zc + 16.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r3*tb*tc*pw(zb,2)*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(tb,2)*tc*pw(zb,2)*zc + 8.*r2*pw(tb,2)*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

inline SectorEval sector_48(const Outer &o, real k1, real k2, real k3) {
  const real ta = o.ta, tb = o.tb, tc = o.tc;
  const real zb = o.zb, zc = o.zc, r2 = o.r2, r3 = o.r3;
  (void)ta; (void)tb; (void)tc; (void)zb; (void)zc; (void)r2; (void)r3;
  (void)k1; (void)k2; (void)k3;
  SectorEval ev;
  ev.A = 4.*k1*ta*tb*zb + 4.*k1*r2*ta*tb*zb + 4.*k3*r2*ta*tb*zb + 4.*k1*r3*ta*tb*zb + 4.*k2*r3*ta*tb*zb + 4.*k3*r3*ta*tb*zb + 4.*k1*ta*tc*zc + 4.*k1*r2*ta*tc*zc + 4.*k3*r2*ta*tc*zc + 4.*k1*r3*ta*tc*zc + 4.*k2*r3*ta*tc*zc + 4.*k3*r3*ta*tc*zc + 4.*k1*tb*tc*zb*zc + 4.*k1*r2*tb*tc*zb*zc + 4.*k3*r2*tb*tc*zb*zc + 4.*k1*r3*tb*tc*zb*zc + 4.*k2*r3*tb*tc*zb*zc + 4.*k3*r3*tb*tc*zb*zc;
  ev.B = pw(k2,2)*ta + pw(k1,2)*tb*zb + pw(k3,2)*tc*zc;
  ev.C = 16.*r2*ta*tb*zb + 16.*pw(r2,2)*ta*tb*zb + 16.*r3*ta*tb*zb + 32.*r2*r3*ta*tb*zb + 16.*pw(r3,2)*ta*tb*zb + 4.*pw(ta,2)*tb*zb + 16.*r2*r3*ta*tb*pw(zb,2) + 16.*pw(r3,2)*ta*tb*pw(zb,2) + 4.*pw(r2,2)*ta*pw(tb,2)*pw(zb,2) + 16.*r2*ta*tc*zc + 16.*pw(r2,2)*ta*tc*zc + 16.*r3*ta*tc*zc + 32.*r2*r3*ta*tc*zc + 16.*pw(r3,2)*ta*tc*zc + 4.*pw(ta,2)*tc*zc + 16.*r3*ta*tb*zb*zc + 16.*r2*r3*ta*tb*zb*zc + 16.*pw(r3,2)*ta*tb*zb*zc + 16.*r2*r3*ta*tc*zb*zc + 16.*pw(r3,2)*ta*tc*zb*zc + 16.*r2*tb*tc*zb*zc + 16.*pw(r2,2)*tb*tc*zb*zc + 16.*r3*tb*tc*zb*zc + 32.*r2*r3*tb*tc*zb*zc + 16.*pw(r3,2)*tb*tc*zb*zc + 8.*ta*tb*tc*zb*zc + 8.*r2*ta*tb*tc*zb*zc + 8.*pw(r2,2)*ta*tb*tc*zb*zc + 16.*r2*r3*tb*tc*pw(zb,2)*zc + 16.*pw(r3,2)*tb*tc*pw(zb,2)*zc + 4.*pw(r2,2)*pw(tb,2)*tc*pw(zb,2)*zc + 16.*r3*ta*tc*pw(zc,2) + 16.*r2*r3*ta*tc*pw(zc,2) + 16.*pw(r3,2)*ta*tc*pw(zc,2) + 4.*ta*pw(tc,2)*pw(zc,2) + 8.*r2*ta*pw(tc,2)*pw(zc,2) + 4.*pw(r2,2)*ta*pw(tc,2)*pw(zc,2) + 16.*r3*tb*tc*zb*pw(zc,2) + 16.*r2*r3*tb*tc*zb*pw(zc,2) + 16.*pw(r3,2)*tb*tc*zb*pw(zc,2) + 4.*tb*pw(tc,2)*zb*pw(zc,2) + 8.*r2*tb*pw(tc,2)*zb*pw(zc,2) + 4.*pw(r2,2)*tb*pw(tc,2)*zb*pw(zc,2);
  cx w(0, 0);
  w += cx(0.5L, -0.7L) * (o.lta);
  w += cx(-0.5L, 0.7L) * (o.l1ta);
  w += cx(1.L, 0L) * (o.lzb);
  w += cx(0.5L, -0.7L) * (o.ltb);
  w += cx(-0.5L, 0.7L) * (o.l1tb);
  w += cx(1.L, 0L) * (o.lzc);
  w += cx(0.5L, -0.7L) * (o.ltc);
  w += cx(-0.5L, 0.7L) * (o.l1tc);
  w += cx(1.L, 1.4L) * (o.lr3);
  w += cx(-0.5L, 0.7L) * (std::log((real)(1.)));
  w += cx(-0.5L, 0.7L) * (o.lzb);
  w += cx(-1.5L, 0L) * (std::log((real)(ta*tb*zb + ta*tc*zc + tb*tc*zb*zc)));
  w += cx(-0.5L, 0.7L) * (o.lzc);
  w += cx(1.L, 1.4L) * (std::log((real)(r2 + r3)));
  w += cx(1.L, 1.4L) * (std::log((real)(1. + r2 + r3)));
  w += cx(4.5L, 2.1L) * (std::log((real)(4.*ta*tb*zb + 4.*ta*tc*zc + 4.*tb*tc*zb*zc)));
  ev.logW = w;
  return ev;
}

using SectorFn = SectorEval (*)(const Outer &, real, real, real);
inline const SectorFn kSectors[kNumSectors] = {
  &sector_1,
  &sector_2,
  &sector_3,
  &sector_4,
  &sector_5,
  &sector_6,
  &sector_7,
  &sector_8,
  &sector_9,
  &sector_10,
  &sector_11,
  &sector_12,
  &sector_13,
  &sector_14,
  &sector_15,
  &sector_16,
  &sector_17,
  &sector_18,
  &sector_19,
  &sector_20,
  &sector_21,
  &sector_22,
  &sector_23,
  &sector_24,
  &sector_25,
  &sector_26,
  &sector_27,
  &sector_28,
  &sector_29,
  &sector_30,
  &sector_31,
  &sector_32,
  &sector_33,
  &sector_34,
  &sector_35,
  &sector_36,
  &sector_37,
  &sector_38,
  &sector_39,
  &sector_40,
  &sector_41,
  &sector_42,
  &sector_43,
  &sector_44,
  &sector_45,
  &sector_46,
  &sector_47,
  &sector_48
};

}  // namespace trisec


==> anc/triangle/reduced_triangle.cpp <==
// Reduced-Schwinger integrator for the +++ branch of the scalar triangle
// contribution to the three-point function.
//
// A binary for each mass is produced by pointing the two header macros at the
// corresponding generated sector and constants headers:
//
//   g++ -std=c++17 -fopenmp -O2 \
//       -DTRIBIS_SECTORS_HEADER='"build/reduced/<lab>/triangle_sectors_<lab>.hpp"' \
//       -DTRIBIS_CONSTANTS_HEADER='"build/reduced/<lab>/constants_<lab>.hpp"' \
//       reduced_triangle.cpp -o reduced_triangle_<lab>
//
// All mass-dependent constants used by the reduced scale kernel are read from
// constants_<lab>.hpp.  The sector maps and density functions are read from
// triangle_sectors_<lab>.hpp.
//
// +++ branch basis integral only; not the physical correlator -- see README for the branch combination.
//
// Per presector the eight Schwinger/bulk variables are written through the
// anchored-pair scale map
//   a1 = s ta, a2 = s(1-ta), b1 = s zb tb, b2 = s zb(1-tb),
//   c1 = s zc tc, c2 = s zc(1-tc),  (rho2, rho3) = (r2, r3),
// the common scale s is integrated EXACTLY through the one-dimensional
// kernel  S(A,B,C) = C^-lambda A^(lambda-N) H(BC/A^2),
//   H(eta) = int_0^inf y^(lambda-1) (1+y+eta/y)^(-N) dy,
// with lambda = 3/2 + 3 i nu~, N = 9/2 + 3 i nu~ (principal series at
// d = 3, so N - lambda = 3), and the
// remaining 7-dimensional outer integral over (ta,tb,tc,zb,zc,r2,r3) is
// evaluated with double-exponential variable maps composed with a
// deterministic low-discrepancy rule.
//
// H is evaluated three ways, consistently:
//   eta < 1e-4          exact two-branch hypergeometric continuation
//                       (including the nonanalytic a^lambda branch);
//   1e-4 <= eta <= e^26 cubic-Hermite table of T(u) = H(e^u)(1+e^u)^(3/2)
//                       built at startup from Gauss-Legendre quadrature in
//                       log y and self-checked against direct quadrature;
//   eta > e^26          exact large-eta power tail (nonoscillatory because
//                       N - lambda = 3 is real throughout the principal series).
// The exponent 3/2 above is (N-lambda)/2 = kTailExponent and is mass-independent.
// The Gauss-Legendre centering uses Re lambda = 3/2, Re N = 9/2, which are
// mass-independent, so |density| and hence the centering are exact throughout
// the principal series.

#include <algorithm>
#include <array>
#include <cmath>
#include <complex>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <string>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#endif

#ifndef TRIBIS_SECTORS_HEADER
#error "define TRIBIS_SECTORS_HEADER to the per-mass triangle_sectors_<label>.hpp"
#endif
#ifndef TRIBIS_CONSTANTS_HEADER
#error "define TRIBIS_CONSTANTS_HEADER to the per-mass constants_<label>.hpp"
#endif

#include TRIBIS_CONSTANTS_HEADER
#include TRIBIS_SECTORS_HEADER

using real = long double;
using cx = std::complex<real>;

namespace {

constexpr real PI = 3.141592653589793238462643383279502884L;

// --- MASS-DEPENDENT block: every entry comes from constants_<label>.hpp ---
const cx LAMBDA(tribis::kLambdaRe, tribis::kLambdaIm);
const cx NN(tribis::kNRe, tribis::kNIm);
// Gamma(lambda+N) Gamma(-lambda) / Gamma(N)   (mpmath, dps = 70)
const cx NONANALYTIC_COEF(tribis::kNonanalyticCoefRe, tribis::kNonanalyticCoefIm);
// B(lambda, N-lambda) = B(lambda, 3) = 2/(lambda(lambda+1)(lambda+2))
const cx BETA_LAM_3(tribis::kBetaLam3Re, tribis::kBetaLam3Im);
// --- mass-INDEPENDENT structural exponents, still sourced from the JSON ---
constexpr real RE_LAMBDA = tribis::kReLambda;         // 3/2 at every mass
constexpr real RE_N = tribis::kReN;                   // 9/2 at every mass
constexpr real TAIL_EXP = tribis::kTailExponent;      // (N-lambda)/2 = 3/2
const cx HYP_B(tribis::kHyp2f1AnalyticB, 0);          // N - lambda = 3

constexpr real ETA_SMALL = 1e-4L;      // below: two-branch continuation
constexpr real LOG_ETA_MAX = 26.0L;    // above: exact power tail
constexpr int TABLE_N = 8192;          // T(u) samples
// The default 320-point log-y Gauss-Legendre rule resolves the kernel table to
// substantially higher accuracy than the outer seven-dimensional integral.
// The table is constructed once at startup, and each output row records the
// selected kernel resolution.
constexpr int KERNEL_GL_N_DEFAULT = 320;   // log-y Gauss-Legendre nodes
constexpr real KERNEL_GL_L_DEFAULT = 18.0L;  // log-y half-range

struct Node {
  real x;
  real w;
};

std::vector<Node> gauss_legendre(int n, real a, real b) {
  std::vector<Node> nodes(n);
  const int m = (n + 1) / 2;
  const real xm = (a + b) / 2;
  const real xl = (b - a) / 2;
  for (int i = 0; i < m; ++i) {
    real z = std::cos(PI * (i + 0.75L) / (n + 0.5L));
    real pp = 0;
    for (int iter = 0; iter < 100; ++iter) {
      real p1 = 1, p2 = 0;
      for (int j = 1; j <= n; ++j) {
        const real p3 = p2;
        p2 = p1;
        p1 = ((2 * j - 1) * z * p2 - (j - 1) * p3) / j;
      }
      pp = n * (z * p1 - p2) / (z * z - 1);
      const real znew = z - p1 / pp;
      if (std::abs(znew - z) < 4 * std::numeric_limits<real>::epsilon()) {
        z = znew;
        break;
      }
      z = znew;
    }
    nodes[i] = {xm - xl * z, 2 * xl / ((1 - z * z) * pp * pp)};
    nodes[n - 1 - i] = {xm + xl * z, nodes[i].w};
  }
  return nodes;
}

cx hyp2f1_series(const cx &a, const cx &b, const cx &c, const cx &z) {
  cx term(1, 0), sum(1, 0);
  for (int n = 0; n < 200; ++n) {
    const real nn = static_cast<real>(n);
    term *= (a + nn) * (b + nn) / (c + nn) * (z / static_cast<real>(n + 1));
    sum += term;
    if (std::abs(term) < 16 * std::numeric_limits<real>::epsilon() *
                             std::max<real>(1, std::abs(sum)))
      return sum;
  }
  throw std::runtime_error("2F1 series did not converge");
}

// ---------------------------------------------------------------- kernel

struct Kernel {
  int gl_n = KERNEL_GL_N_DEFAULT;
  real gl_l = KERNEL_GL_L_DEFAULT;
  std::vector<Node> gl;
  std::vector<cx> table;      // T(u_i)
  std::vector<cx> deriv;      // dT/du at u_i (finite difference)
  real u_lo = std::log(ETA_SMALL) - 0.5L;
  real u_hi = LOG_ETA_MAX + 0.5L;
  real du = 0;
  cx t_end;

  // Direct Gauss-Legendre evaluation of H(eta) in log y, centered at the
  // maximum of the ABSOLUTE scale density.  |y^(lambda-1)(1+y+eta/y)^(-N)|
  // depends only on Re lambda and Re N, both mass-independent, so this
  // centering is exact throughout the principal series.
  cx direct(real eta) const {
    const real lr = RE_LAMBDA, nr = RE_N;
    const real disc = lr * lr + 4 * (nr - lr) * (nr + lr) * eta;
    const real y0 = (lr + std::sqrt(disc)) / (2 * (nr - lr));
    cx sum(0, 0);
    for (const auto &node : gl) {
      const real ly = std::log(y0) + node.x;
      const real y = std::exp(ly);
      const real den = 1 + y + eta / y;
      // dy = y d(log y): y^lambda rather than y^(lambda-1).
      sum += node.w * std::exp(LAMBDA * ly - NN * std::log(den));
    }
    return sum;
  }

  // Exact small-eta two-branch continuation.
  cx small_eta(real eta) const {
    const real root = std::sqrt(1 - 4 * eta);
    const real aa = 2 * eta / (1 + root);
    const real bb = (1 + root) / 2;
    const cx w(aa / bb, 0);
    const cx analytic = std::exp((LAMBDA - NN) * std::log(bb)) * BETA_LAM_3 *
                        hyp2f1_series(NN, HYP_B, cx(1, 0) - LAMBDA, w);
    const cx nonanalytic = std::exp(LAMBDA * std::log(aa) - NN * std::log(bb)) *
                           NONANALYTIC_COEF *
                           hyp2f1_series(NN, LAMBDA + NN, cx(1, 0) + LAMBDA, w);
    return analytic + nonanalytic;
  }

  void build() {
    gl = gauss_legendre(gl_n, -gl_l, gl_l);
    table.resize(TABLE_N);
    deriv.resize(TABLE_N);
    du = (u_hi - u_lo) / (TABLE_N - 1);
#pragma omp parallel for schedule(static)
    for (int i = 0; i < TABLE_N; ++i) {
      const real u = u_lo + du * i;
      const real eta = std::exp(u);
      table[i] = direct(eta) * std::pow(1 + eta, TAIL_EXP);
    }
    for (int i = 0; i < TABLE_N; ++i) {
      if (i == 0)
        deriv[i] = (table[1] - table[0]) / du;
      else if (i == TABLE_N - 1)
        deriv[i] = (table[i] - table[i - 1]) / du;
      else
        deriv[i] = (table[i + 1] - table[i - 1]) / (2 * du);
    }
    t_end = table[TABLE_N - 1];
  }

  // H(eta) from log(eta); all branches agree in overlap (self-checked).
  cx eval_log(real log_eta) const {
    if (log_eta < std::log(ETA_SMALL)) return small_eta(std::exp(log_eta));
    if (log_eta > LOG_ETA_MAX) {
      // T(u) is constant to O(e^(-u/2)) here; tail H = T_end (1+eta)^(-3/2).
      const real l1p = (log_eta > 40) ? log_eta : std::log1p(std::exp(log_eta));
      return t_end * std::exp(-TAIL_EXP * l1p);
    }
    const real s = (log_eta - u_lo) / du;
    int i = static_cast<int>(s);
    if (i < 0) i = 0;
    if (i > TABLE_N - 2) i = TABLE_N - 2;
    const real t = s - i;
    const real t2 = t * t, t3 = t2 * t;
    const cx h00 = cx(2 * t3 - 3 * t2 + 1, 0);
    const cx h10 = cx(t3 - 2 * t2 + t, 0);
    const cx h01 = cx(-2 * t3 + 3 * t2, 0);
    const cx h11 = cx(t3 - t2, 0);
    const cx tval = h00 * table[i] + h10 * (du * deriv[i]) + h01 * table[i + 1] +
                    h11 * (du * deriv[i + 1]);
    const real l1p = std::log1p(std::exp(log_eta));
    return tval * std::exp(-TAIL_EXP * l1p);
  }

  // Startup consistency check across all three kernel representations.
  void self_check() const {
    real worst_table = 0, worst_small = 0, worst_tail = 0;
    for (int i = 0; i < 260; ++i) {
      const real u = -14.0L + i * (34.0L - -14.0L) / 259.0L;  // log eta
      const cx d = direct(std::exp(std::min(u, (real)30.0L)));
      const cx e = eval_log(u);
      const real rel = std::abs(e - d) / std::max<real>(std::abs(d), 1e-300L);
      if (u < std::log(ETA_SMALL))
        worst_small = std::max(worst_small, rel);
      else if (u <= LOG_ETA_MAX)
        worst_table = std::max(worst_table, rel);
      else if (u <= 30.0L)
        worst_tail = std::max(worst_tail, rel);
    }
    std::cerr << "kernel self-check [" << tribis::kMassLabel << "]: small-eta "
              << (double)worst_small << ", table " << (double)worst_table
              << ", tail " << (double)worst_tail << "\n";
    if (worst_small > 1e-12L || worst_table > 1e-9L || worst_tail > 1e-5L)
      throw std::runtime_error("kernel self-check failed");
  }
};

// ------------------------------------------------------- low-discrepancy

// Sobol, new-joe-kuo-6 direction numbers, dimensions 1..7.
struct Sobol {
  static constexpr int DIM = 7;
  static constexpr int BITS = 62;
  uint64_t v[DIM][BITS];
  uint64_t state[DIM];
  uint64_t index = 0;

  Sobol() {
    struct JK {
      int s;
      int a;
      int m[4];
    };
    // dims 2..7 (dim 1 is van der Corput: all m = 1)
    const JK jk[6] = {{1, 0, {1, 0, 0, 0}},   {2, 1, {1, 3, 0, 0}},
                      {3, 1, {1, 3, 1, 0}},   {3, 2, {1, 1, 1, 0}},
                      {4, 1, {1, 1, 3, 3}},   {4, 4, {1, 3, 5, 13}}};
    for (int k = 0; k < BITS; ++k) v[0][k] = 1ULL << (BITS - 1 - k);
    for (int d = 1; d < DIM; ++d) {
      const JK &p = jk[d - 1];
      std::vector<uint64_t> m(BITS + 1);
      for (int i = 1; i <= p.s; ++i) m[i] = p.m[i - 1];
      for (int i = p.s + 1; i <= BITS; ++i) {
        m[i] = m[i - p.s] ^ (m[i - p.s] << p.s);
        for (int kk = 1; kk <= p.s - 1; ++kk)
          m[i] ^= (((uint64_t)p.a >> (p.s - 1 - kk)) & 1ULL) * (m[i - kk] << kk);
      }
      for (int k = 0; k < BITS; ++k) v[d][k] = m[k + 1] << (BITS - 1 - k);
    }
    std::memset(state, 0, sizeof(state));
  }

  // Point n (0-based) via direct binary expansion (random access for
  // deterministic parallel blocks).  A nonzero digital shift gives a
  // deterministic, reproducible shifted net; shift = 0 is the plain sequence.
  void point(uint64_t n, real out[DIM],
             const uint64_t shift[DIM] = nullptr) const {
    for (int d = 0; d < DIM; ++d) {
      uint64_t x = 0;
      // Gray-code order keeps the standard Sobol sequence.
      uint64_t g = n ^ (n >> 1);
      int k = 0;
      while (g) {
        if (g & 1ULL) x ^= v[d][k];
        g >>= 1;
        ++k;
      }
      if (shift) x ^= shift[d];
      out[d] = static_cast<real>(x) / std::pow((real)2.0L, (real)BITS);
    }
  }
};

// Fixed, reproducible 64-bit mix (splitmix64) for digital shifts.
inline uint64_t splitmix64(uint64_t &state) {
  uint64_t z = (state += 0x9e3779b97f4a7c15ULL);
  z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL;
  z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
  return z ^ (z >> 31);
}

struct Halton {
  static constexpr int DIM = 7;
  static void point(uint64_t n, real out[DIM]) {
    static const int primes[DIM] = {2, 3, 5, 7, 11, 13, 17};
    for (int d = 0; d < DIM; ++d) {
      real f = 1, r = 0;
      uint64_t i = n + 1;
      while (i > 0) {
        f /= primes[d];
        r += f * (i % primes[d]);
        i /= primes[d];
      }
      out[d] = r;
    }
  }
};

// ------------------------------------------------------------- DE maps

struct Settings {
  real k1 = 10.0L, k2 = 10.0L, k3 = 1.0L;
  int m = 20;                 // log2(number of nodes) for sobol/halton
  int tensor_n = 9;           // nodes/dim for the tensor probe
  real cutoff_unit = 3.0L;    // |q| range for (0,1) variables
  real cutoff_pos = 3.0L;     // |q| range for positive variables
  std::string rule = "sobol";
  std::string output = "reduced_triangle.csv";
  int only_sector = 0;        // 0 = all
  int replicates = 1;         // digitally shifted net replicates (sobol)
  bool qmc_check = false;
  bool diag = false;          // report L1 mass and peak location
  int unit_mode = 1;          // 0 = DE, 1 = smoothstep, 2 = smootherstep
  std::string probe;          // "ta,tb,tc,zb,zc,r2,r3" bare-density probe
  bool kernel_dump = false;   // print H(eta) for independent comparison
  int kernel_gl_n = KERNEL_GL_N_DEFAULT;
  real kernel_gl_l = KERNEL_GL_L_DEFAULT;
};

struct Mapped {
  trisec::Outer o;
  real log_weight;  // log of the total DE map weight (product of derivatives)
};

// u in (0,1) -> t in (0,1) by the cubic smoothstep t = u^2 (3 - 2u),
// whose Jacobian 6 u (1-u) exactly neutralizes the (t, 1-t)^(-1/2 + i nu~)
// endpoint powers carried by every unit variable of the triangle sectors.
// Re = -1/2 throughout the principal series at d = 3, so this endpoint
// neutralization is mass-independent.
inline void unit_map_smooth(real u, real &t, real &lt, real &l1t,
                            real &logw) {
  t = u * u * (3 - 2 * u);
  // 1 - t = (1-u)^2 (1 + 2u) exactly.
  lt = 2 * std::log(u) + std::log(3 - 2 * u);
  l1t = 2 * std::log(1 - u) + std::log(1 + 2 * u);
  logw = std::log((real)6) + std::log(u) + std::log(1 - u);
}

// Quintic smootherstep t = u^3 (10 - 15u + 6u^2), Jacobian 30 u^2 (1-u)^2.
inline void unit_map_smooth5(real u, real &t, real &lt, real &l1t,
                             real &logw) {
  t = u * u * u * (10 + u * (-15 + 6 * u));
  // 1 - t = (1-u)^3 (1 + 3u + 6u^2) exactly.
  const real omu = 1 - u;
  lt = 3 * std::log(u) + std::log(10 + u * (-15 + 6 * u));
  l1t = 3 * std::log(omu) + std::log(1 + u * (3 + 6 * u));
  logw = std::log((real)30) + 2 * std::log(u) + 2 * std::log(omu);
}

// u in (0,1) -> t in (0,1) double-exponentially, plus log t, log(1-t) and
// the log-derivative dt/du.
inline void unit_map(real u, real cu, real &t, real &lt, real &l1t,
                     real &logw) {
  const real q = cu * (2 * u - 1);
  const real vv = (PI / 2) * std::sinh(q);
  // t = 1/(1+e^(-2v))
  const real e2 = std::exp(-2 * std::abs(vv));
  if (vv >= 0) {
    t = 1 / (1 + e2);
    lt = -std::log1p(e2);
    l1t = -2 * vv - std::log1p(e2);
  } else {
    t = e2 / (1 + e2);
    lt = 2 * vv - std::log1p(e2);
    l1t = -std::log1p(e2);
  }
  // dt/du = 2 cu (pi/4) cosh(q) sech^2(v);  log sech^2(v) = -2 log cosh v
  const real logcoshv = std::abs(vv) + std::log1p(e2) - std::log((real)2);
  logw = std::log(cu * (PI / 2) * std::cosh(q)) - 2 * logcoshv;
}

// u in (0,1) -> z in (0,inf) double-exponentially.
inline void pos_map(real u, real cp, real &z, real &lz, real &logw) {
  const real q = cp * (2 * u - 1);
  lz = (PI / 2) * std::sinh(q);
  z = std::exp(lz);
  // dz/du = 2 cp (pi/2) cosh(q) z
  logw = std::log(cp * PI * std::cosh(q)) + lz;
}

inline Mapped map_point(const real u_in[7], const Settings &st) {
  Mapped m;
  real lw = 0, w;
  // Clamp away exact 0/1 coordinates (the first Sobol point is the origin).
  real u[7];
  for (int d = 0; d < 7; ++d)
    u[d] = std::min(std::max(u_in[d], (real)1e-30L), (real)(1 - 1e-18L));
  if (st.unit_mode == 2) {
    unit_map_smooth5(u[0], m.o.ta, m.o.lta, m.o.l1ta, w);
    lw += w;
    unit_map_smooth5(u[1], m.o.tb, m.o.ltb, m.o.l1tb, w);
    lw += w;
    unit_map_smooth5(u[2], m.o.tc, m.o.ltc, m.o.l1tc, w);
    lw += w;
  } else if (st.unit_mode == 1) {
    unit_map_smooth(u[0], m.o.ta, m.o.lta, m.o.l1ta, w);
    lw += w;
    unit_map_smooth(u[1], m.o.tb, m.o.ltb, m.o.l1tb, w);
    lw += w;
    unit_map_smooth(u[2], m.o.tc, m.o.ltc, m.o.l1tc, w);
    lw += w;
  } else {
    unit_map(u[0], st.cutoff_unit, m.o.ta, m.o.lta, m.o.l1ta, w);
    lw += w;
    unit_map(u[1], st.cutoff_unit, m.o.tb, m.o.ltb, m.o.l1tb, w);
    lw += w;
    unit_map(u[2], st.cutoff_unit, m.o.tc, m.o.ltc, m.o.l1tc, w);
    lw += w;
  }
  pos_map(u[3], st.cutoff_pos, m.o.zb, m.o.lzb, w);
  lw += w;
  pos_map(u[4], st.cutoff_pos, m.o.zc, m.o.lzc, w);
  lw += w;
  pos_map(u[5], st.cutoff_pos, m.o.r2, m.o.lr2, w);
  lw += w;
  pos_map(u[6], st.cutoff_pos, m.o.r3, m.o.lr3, w);
  lw += w;
  m.log_weight = lw;
  return m;
}

// Evaluate the reduced density of one sector at a mapped outer point:
//   W(Omega) * S(A,B,C) * DE-weight
inline cx sector_density(int sector_idx, const Mapped &mp, const Kernel &ker,
                         const Settings &st) {
  const trisec::SectorEval ev =
      trisec::kSectors[sector_idx](mp.o, st.k1, st.k2, st.k3);
  if (!(ev.A > 0) || !(ev.B > 0) || !(ev.C > 0)) return cx(0, 0);
  const real logA = std::log(ev.A);
  const real logB = std::log(ev.B);
  const real logC = std::log(ev.C);
  const real log_eta = logB + logC - 2 * logA;
  const cx z_exp = ev.logW + cx(mp.log_weight, 0) + (LAMBDA - NN) * logA -
                   LAMBDA * logC;
  if (log_eta > LOG_ETA_MAX) {
    const real l1p =
        (log_eta > 40) ? log_eta : std::log1p(std::exp(log_eta));
    return ker.t_end * std::exp(z_exp - cx(TAIL_EXP * l1p, 0));
  }
  return ker.eval_log(log_eta) * std::exp(z_exp);
}

Settings parse(int argc, char **argv) {
  Settings s;
  for (int i = 1; i < argc; ++i) {
    const std::string a = argv[i];
    auto value = [&]() -> std::string {
      if (++i >= argc) throw std::runtime_error("missing value for " + a);
      return argv[i];
    };
    if (a == "--k1") s.k1 = std::stold(value());
    else if (a == "--k2") s.k2 = std::stold(value());
    else if (a == "--k3") s.k3 = std::stold(value());
    else if (a == "--m") s.m = std::stoi(value());
    else if (a == "--tensor-n") s.tensor_n = std::stoi(value());
    else if (a == "--cutoff-unit") s.cutoff_unit = std::stold(value());
    else if (a == "--cutoff-pos") s.cutoff_pos = std::stold(value());
    else if (a == "--rule") s.rule = value();
    else if (a == "--output") s.output = value();
    else if (a == "--sector") s.only_sector = std::stoi(value());
    else if (a == "--replicates") s.replicates = std::stoi(value());
    else if (a == "--qmc-check") s.qmc_check = true;
    else if (a == "--probe") s.probe = value();
    else if (a == "--diag") s.diag = true;
    else if (a == "--kernel-dump") s.kernel_dump = true;
    else if (a == "--kernel-gl-n") s.kernel_gl_n = std::stoi(value());
    else if (a == "--kernel-gl-l") s.kernel_gl_l = std::stold(value());
    else if (a == "--unit-map") {
      const std::string v = value();
      s.unit_mode = (v == "de") ? 0 : (v == "smooth5" ? 2 : 1);
    }
    else throw std::runtime_error("unknown argument: " + a);
  }
  return s;
}

void qmc_check() {
  // Exact fixture: points 2, 5, and 9 of the unscrambled Joe-Kuo Sobol
  // sequence in 7 dimensions.  A wrong direction-number table cannot pass.
  Sobol sob;
  const double ref2[7] = {0.75, 0.25, 0.25, 0.25, 0.75, 0.75, 0.25};
  const double ref5[7] = {0.875, 0.875, 0.125, 0.375, 0.875, 0.625, 0.875};
  const double ref9[7] = {0.6875, 0.8125, 0.4375, 0.9375,
                          0.0625, 0.8125, 0.9375};
  real u[7];
  auto expect = [&](uint64_t n, const double *ref) {
    sob.point(n, u);
    for (int d = 0; d < 7; ++d)
      if (std::abs((double)u[d] - ref[d]) > 1e-15)
        throw std::runtime_error("sobol point fixture failed at n=" +
                                 std::to_string(n));
  };
  expect(2, ref2);
  expect(5, ref5);
  expect(9, ref9);
  const uint64_t N = 1u << 16;
  real acc1 = 0, acc2 = 0;
  for (uint64_t n = 0; n < N; ++n) {
    sob.point(n, u);
    real f1 = 1, f2 = 1;
    for (int d = 0; d < 7; ++d) f1 *= 3 * u[d] * u[d];
    for (int d = 0; d < 7; ++d) f2 *= 2 * u[d];
    acc1 += f1;
    acc2 += f2;
  }
  const double e1 = std::abs((double)(acc1 / N - 1));
  const double e2 = std::abs((double)(acc2 / N - 1));
  std::cerr << "sobol check: point fixtures exact; |err| = " << e1 << " "
            << e2 << "\n";
  if (e1 > 2e-2 || e2 > 2e-2)
    throw std::runtime_error("sobol integration sanity check failed");
}

}  // namespace

int main(int argc, char **argv) {
  try {
    const Settings st = parse(argc, argv);
    if (st.qmc_check) {
      qmc_check();
      std::cerr << "qmc check passed\n";
      return 0;
    }

    if (st.kernel_dump) {
      // Print H(eta) on the stored log-eta grid for comparison with an
      // independent high-precision evaluation of the scale kernel.
      Kernel k;
      k.gl_n = st.kernel_gl_n;
      k.gl_l = st.kernel_gl_l;
      k.build();
      k.self_check();
      std::cout << "# mass_label," << tribis::kMassLabel
                << ",kernel_gl_n," << st.kernel_gl_n
                << ",kernel_gl_l," << (double)st.kernel_gl_l << "\n";
      std::cout << "log_eta,H_re,H_im\n";
      const int us[16] = {-14, -10, -6, -4, -2, 0,  2,  5,
                          9,   13,  17, 21, 25, 26, 28, 32};
      for (int i = 0; i < 16; ++i) {
        const cx h = k.eval_log((real)us[i]);
        std::cout << us[i] << ',' << std::setprecision(20)
                  << (double)h.real() << ',' << (double)h.imag() << '\n';
      }
      return 0;
    }

    Kernel ker;
    ker.gl_n = st.kernel_gl_n;
    ker.gl_l = st.kernel_gl_l;
    ker.build();
    ker.self_check();

    if (!st.probe.empty()) {
      real c[7];
      std::string rest = st.probe;
      for (int d = 0; d < 7; ++d) {
        const auto pos = rest.find(',');
        c[d] = std::stold(rest.substr(0, pos));
        if (pos != std::string::npos) rest = rest.substr(pos + 1);
      }
      trisec::Outer o;
      o.ta = c[0]; o.tb = c[1]; o.tc = c[2];
      o.zb = c[3]; o.zc = c[4]; o.r2 = c[5]; o.r3 = c[6];
      o.lta = std::log(o.ta); o.l1ta = std::log(1 - o.ta);
      o.ltb = std::log(o.tb); o.l1tb = std::log(1 - o.tb);
      o.ltc = std::log(o.tc); o.l1tc = std::log(1 - o.tc);
      o.lzb = std::log(o.zb); o.lzc = std::log(o.zc);
      o.lr2 = std::log(o.r2); o.lr3 = std::log(o.r3);
      const int s0 = st.only_sector > 0 ? st.only_sector - 1 : 0;
      const trisec::SectorEval ev = trisec::kSectors[s0](o, st.k1, st.k2, st.k3);
      const real logA = std::log(ev.A), logB = std::log(ev.B),
                 logC = std::log(ev.C);
      const real log_eta = logB + logC - 2 * logA;
      const cx H = ker.eval_log(log_eta);
      const cx val = H * std::exp(ev.logW + (LAMBDA - NN) * logA -
                                  LAMBDA * logC);
      std::cout << std::setprecision(18) << "mass " << tribis::kMassLabel
                << "\nsector " << (s0 + 1)
                << "\nA = " << (double)ev.A << "\nB = " << (double)ev.B
                << "\nC = " << (double)ev.C << "\nlogW = "
                << (double)ev.logW.real() << " " << (double)ev.logW.imag()
                << "i\nH(eta) = " << (double)H.real() << " "
                << (double)H.imag() << "i\ndensity = " << (double)val.real()
                << " " << (double)val.imag() << "i\n";
      return 0;
    }

    std::vector<int> sector_list;
    if (st.only_sector > 0)
      sector_list.push_back(st.only_sector - 1);
    else
      for (int s = 0; s < trisec::kNumSectors; ++s) sector_list.push_back(s);
    const int ns = static_cast<int>(sector_list.size());

    uint64_t total_points;
    if (st.rule == "tensor") {
      total_points = 1;
      for (int d = 0; d < 7; ++d) total_points *= st.tensor_n;
    } else {
      total_points = 1ULL << st.m;
    }

    const int R = (st.rule == "sobol") ? std::max(1, st.replicates) : 1;
    // Fixed, reproducible digital shifts (replicate 0 is the plain net).
    std::vector<std::array<uint64_t, 7>> shifts(R);
    {
      uint64_t seed = 0x5eed5eed5eed5eedULL;
      for (int r = 0; r < R; ++r)
        for (int d = 0; d < 7; ++d)
          shifts[r][d] = (r == 0) ? 0ULL
                                  : (splitmix64(seed) &
                                     ((1ULL << Sobol::BITS) - 1ULL));
    }

    const uint64_t BLOCKS = 4096;
    const uint64_t block_size = (total_points + BLOCKS - 1) / BLOCKS;
    std::vector<cx> partial(BLOCKS * ns, cx(0, 0));
    std::vector<uint64_t> bad(BLOCKS, 0);
    std::vector<std::vector<cx>> rep_totals(R, std::vector<cx>(ns, cx(0, 0)));
    real diag_l1 = 0, diag_peak = 0;
    real diag_peak_u[7] = {0, 0, 0, 0, 0, 0, 0};

    const double t0 =
#ifdef _OPENMP
        omp_get_wtime();
#else
        0;
#endif

    for (int rep = 0; rep < R; ++rep) {
      const uint64_t *shift = shifts[rep].data();
#pragma omp parallel
      {
        Sobol sob;  // per-thread copy (read-only tables after init)
#pragma omp for schedule(dynamic)
        for (uint64_t blk = 0; blk < BLOCKS; ++blk) {
          const uint64_t lo = blk * block_size;
          const uint64_t hi = std::min(total_points, lo + block_size);
          std::vector<cx> acc(ns, cx(0, 0));
          uint64_t nonfinite = 0;
          real l1 = 0, peak = 0;
          real peak_u[7] = {0, 0, 0, 0, 0, 0, 0};
          real u[7];
          for (uint64_t n = lo; n < hi; ++n) {
            if (st.rule == "sobol") {
              sob.point(n, u, shift);
            } else if (st.rule == "halton") {
              Halton::point(n, u);
            } else {  // tensor midpoint grid
              uint64_t idx = n;
              for (int d = 0; d < 7; ++d) {
                u[d] = (static_cast<real>(idx % st.tensor_n) + 0.5L) /
                       st.tensor_n;
                idx /= st.tensor_n;
              }
            }
            const Mapped mp = map_point(u, st);
            for (int si = 0; si < ns; ++si) {
              const cx val = sector_density(sector_list[si], mp, ker, st);
              if (std::isfinite((double)val.real()) &&
                  std::isfinite((double)val.imag())) {
                acc[si] += val;
                if (st.diag) {
                  const real a = std::abs(val);
                  l1 += a;
                  if (a > peak) {
                    peak = a;
                    std::memcpy(peak_u, u, sizeof(peak_u));
                  }
                }
              } else {
                ++nonfinite;
              }
            }
          }
          for (int si = 0; si < ns; ++si) partial[blk * ns + si] = acc[si];
          bad[blk] = nonfinite;
          if (st.diag) {
#pragma omp critical
            {
              diag_l1 += l1;
              if (peak > diag_peak) {
                diag_peak = peak;
                std::memcpy(diag_peak_u, peak_u, sizeof(peak_u));
              }
            }
          }
        }
      }

      uint64_t nonfinite_total = 0;
      for (uint64_t b = 0; b < BLOCKS; ++b) nonfinite_total += bad[b];
      if (nonfinite_total > 0)
        throw std::runtime_error("nonfinite densities encountered: " +
                                 std::to_string(nonfinite_total));

      // Deterministic block-ordered reduction (bit-reproducible across
      // thread counts: the per-block partials are thread-local and the
      // final sum walks the blocks in index order).
      for (uint64_t b = 0; b < BLOCKS; ++b)
        for (int si = 0; si < ns; ++si)
          rep_totals[rep][si] += partial[b * ns + si];
      for (int si = 0; si < ns; ++si)
        rep_totals[rep][si] /= (real)total_points;
      std::fill(partial.begin(), partial.end(), cx(0, 0));
    }

    std::vector<cx> total(ns, cx(0, 0));
    std::vector<cx> rep_sd(ns, cx(0, 0));
    for (int si = 0; si < ns; ++si) {
      for (int rep = 0; rep < R; ++rep) total[si] += rep_totals[rep][si];
      total[si] /= (real)R;
      if (R > 1) {
        real vr = 0, vi = 0;
        for (int rep = 0; rep < R; ++rep) {
          const cx d = rep_totals[rep][si] - total[si];
          vr += d.real() * d.real();
          vi += d.imag() * d.imag();
        }
        rep_sd[si] = cx(std::sqrt(vr / (R - 1)), std::sqrt(vi / (R - 1)));
      }
    }

    const double t1 =
#ifdef _OPENMP
        omp_get_wtime();
#else
        0;
#endif

    std::ofstream out(st.output);
    if (!out) throw std::runtime_error("cannot open output " + st.output);
    out << "# +++ branch basis integral only; not the physical correlator -- see README for the branch combination\n";
    out << "k1,k2,k3,rule,m,points,replicates,tensor_n,cutoff_unit,"
           "cutoff_pos,unit_map,sector,bare_re,bare_im,rep_sd_re,rep_sd_im,"
           "elapsed_seconds,mass_label,"
           "kernel_gl_n,kernel_gl_l\n";
    for (int si = 0; si < ns; ++si) {
      out << std::setprecision(17) << (double)st.k1 << ',' << (double)st.k2
          << ',' << (double)st.k3 << ',' << st.rule << ',' << st.m << ','
          << total_points << ',' << R << ',' << st.tensor_n << ','
          << (double)st.cutoff_unit << ',' << (double)st.cutoff_pos << ','
          << (st.unit_mode == 0 ? "de" : (st.unit_mode == 1 ? "smooth"
                                                            : "smooth5"))
          << ','
          << (sector_list[si] + 1) << ','
          << std::setprecision(20) << (double)total[si].real() << ','
          << (double)total[si].imag() << ','
          << (double)rep_sd[si].real() << ',' << (double)rep_sd[si].imag()
          << ',' << std::setprecision(6) << (t1 - t0)
          << ',' << tribis::kMassLabel
          << ',' << st.kernel_gl_n << ',' << (double)st.kernel_gl_l << '\n';
    }
    std::cerr << "mass=" << tribis::kMassLabel << " rule=" << st.rule
              << " points=" << total_points << " sectors=" << ns
              << " elapsed=" << (t1 - t0) << " s\n";
    if (st.diag) {
      std::cerr << std::setprecision(6) << "diag: L1(mean |f|) = "
                << (double)(diag_l1 / total_points)
                << " peak |f| = " << (double)diag_peak << " at u = (";
      for (int d = 0; d < 7; ++d)
        std::cerr << (double)diag_peak_u[d] << (d < 6 ? "," : ")\n");
      Mapped mpk = map_point(diag_peak_u, st);
      std::cerr << "diag: peak Omega = (ta,tb,tc,zb,zc,r2,r3) = ("
                << (double)mpk.o.ta << "," << (double)mpk.o.tb << ","
                << (double)mpk.o.tc << "," << (double)mpk.o.zb << ","
                << (double)mpk.o.zc << "," << (double)mpk.o.r2 << ","
                << (double)mpk.o.r3 << ")\n";
    }
    cx grand(0, 0);
    for (int si = 0; si < ns; ++si) grand += total[si];
    std::cerr << "bare sector sum = " << std::setprecision(14)
              << (double)grand.real() << " " << (double)grand.imag() << "i\n";
  } catch (const std::exception &e) {
    std::cerr << "ERROR: " << e.what() << '\n';
    return 2;
  }
  return 0;
}


==> anc/triangle/reduced_triangle_ppm.cpp <==
// Reduced-Schwinger integrator for the ++- branch of the scalar triangle
// contribution to the three-point function.  The vertex carrying k3 is on
// the minus branch.
//
// A binary for each mass is produced by pointing the two header macros at the
// corresponding generated sector and constants headers:
//
//   g++ -std=c++17 -fopenmp -O2 \
//       -DTRIBIS_SECTORS_HEADER='"build/reduced/<lab>/triangle_sectors_<lab>.hpp"' \
//       -DTRIBIS_CONSTANTS_HEADER='"build/reduced/<lab>/constants_<lab>.hpp"' \
//       reduced_triangle_ppm.cpp -o reduced_triangle_ppm_<lab>
//
// All mass-dependent constants used by the reduced scale kernel are read from
// constants_<lab>.hpp.  The sector maps and density functions are read from
// triangle_sectors_<lab>.hpp.
//
// ++- branch only (T_ppm, - vertex on k3); not the physical correlator.
//
// Per presector the eight Schwinger/bulk variables are written through the
// anchored-pair scale map
//   a1 = s ta, a2 = s(1-ta), b1 = s zb tb, b2 = s zb(1-tb),
//   c1 = s zc tc, c2 = s zc(1-tc),  (rho2, rho3) = (r2, r3),
// the common scale s is integrated EXACTLY through the one-dimensional
// kernel  S(A,B,C) = C^-lambda A^(lambda-N) H(BC/A^2),
//   H(eta) = int_0^inf y^(lambda-1) (1+y+eta/y)^(-N) dy,
// with lambda = 3/2 + 3 i nu~, N = 9/2 + 3 i nu~ (principal series at
// d = 3, so N - lambda = 3), and the
// remaining 7-dimensional outer integral over (ta,tb,tc,zb,zc,r2,r3) is
// evaluated with double-exponential variable maps composed with a
// deterministic low-discrepancy rule.
//
// H is evaluated three ways, consistently:
//   eta < 1e-4          exact two-branch hypergeometric continuation
//                       (including the nonanalytic a^lambda branch);
//   1e-4 <= eta <= e^26 cubic-Hermite table of T(u) = H(e^u)(1+e^u)^(3/2)
//                       built at startup from Gauss-Legendre quadrature in
//                       log y and self-checked against direct quadrature;
//   eta > e^26          exact large-eta power tail (nonoscillatory because
//                       N - lambda = 3 is real throughout the principal series).
// The exponent 3/2 above is (N-lambda)/2 = kTailExponent and is mass-independent.
// The Gauss-Legendre centering uses Re lambda = 3/2, Re N = 9/2, which are
// mass-independent, so |density| and hence the centering are exact throughout
// the principal series.

#include <algorithm>
#include <array>
#include <cmath>
#include <complex>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <string>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#endif

#ifndef TRIBIS_SECTORS_HEADER
#error "define TRIBIS_SECTORS_HEADER to the per-mass triangle_sectors_<label>.hpp"
#endif
#ifndef TRIBIS_CONSTANTS_HEADER
#error "define TRIBIS_CONSTANTS_HEADER to the per-mass constants_<label>.hpp"
#endif

#include TRIBIS_CONSTANTS_HEADER
#include TRIBIS_SECTORS_HEADER

using real = long double;
using cx = std::complex<real>;

namespace {

constexpr real PI = 3.141592653589793238462643383279502884L;

// --- MASS-DEPENDENT block: every entry comes from constants_<label>.hpp ---
const cx LAMBDA(tribis::kLambdaRe, tribis::kLambdaIm);
const cx NN(tribis::kNRe, tribis::kNIm);
// Gamma(lambda+N) Gamma(-lambda) / Gamma(N)   (mpmath, dps = 70)
const cx NONANALYTIC_COEF(tribis::kNonanalyticCoefRe, tribis::kNonanalyticCoefIm);
// B(lambda, N-lambda) = B(lambda, 3) = 2/(lambda(lambda+1)(lambda+2))
const cx BETA_LAM_3(tribis::kBetaLam3Re, tribis::kBetaLam3Im);
// --- mass-INDEPENDENT structural exponents, still sourced from the JSON ---
constexpr real RE_LAMBDA = tribis::kReLambda;         // 3/2 at every mass
constexpr real RE_N = tribis::kReN;                   // 9/2 at every mass
constexpr real TAIL_EXP = tribis::kTailExponent;      // (N-lambda)/2 = 3/2
const cx HYP_B(tribis::kHyp2f1AnalyticB, 0);          // N - lambda = 3

constexpr real ETA_SMALL = 1e-4L;      // below: two-branch continuation
constexpr real LOG_ETA_MAX = 26.0L;    // above: exact power tail
constexpr int TABLE_N = 8192;          // T(u) samples
// The default 320-point log-y Gauss-Legendre rule resolves the kernel table to
// substantially higher accuracy than the outer seven-dimensional integral.
// The table is constructed once at startup, and each output row records the
// selected kernel resolution.
constexpr int KERNEL_GL_N_DEFAULT = 320;   // log-y Gauss-Legendre nodes
constexpr real KERNEL_GL_L_DEFAULT = 18.0L;  // log-y half-range

struct Node {
  real x;
  real w;
};

std::vector<Node> gauss_legendre(int n, real a, real b) {
  std::vector<Node> nodes(n);
  const int m = (n + 1) / 2;
  const real xm = (a + b) / 2;
  const real xl = (b - a) / 2;
  for (int i = 0; i < m; ++i) {
    real z = std::cos(PI * (i + 0.75L) / (n + 0.5L));
    real pp = 0;
    for (int iter = 0; iter < 100; ++iter) {
      real p1 = 1, p2 = 0;
      for (int j = 1; j <= n; ++j) {
        const real p3 = p2;
        p2 = p1;
        p1 = ((2 * j - 1) * z * p2 - (j - 1) * p3) / j;
      }
      pp = n * (z * p1 - p2) / (z * z - 1);
      const real znew = z - p1 / pp;
      if (std::abs(znew - z) < 4 * std::numeric_limits<real>::epsilon()) {
        z = znew;
        break;
      }
      z = znew;
    }
    nodes[i] = {xm - xl * z, 2 * xl / ((1 - z * z) * pp * pp)};
    nodes[n - 1 - i] = {xm + xl * z, nodes[i].w};
  }
  return nodes;
}

cx hyp2f1_series(const cx &a, const cx &b, const cx &c, const cx &z) {
  cx term(1, 0), sum(1, 0);
  for (int n = 0; n < 200; ++n) {
    const real nn = static_cast<real>(n);
    term *= (a + nn) * (b + nn) / (c + nn) * (z / static_cast<real>(n + 1));
    sum += term;
    if (std::abs(term) < 16 * std::numeric_limits<real>::epsilon() *
                             std::max<real>(1, std::abs(sum)))
      return sum;
  }
  throw std::runtime_error("2F1 series did not converge");
}

// ---------------------------------------------------------------- kernel

struct Kernel {
  int gl_n = KERNEL_GL_N_DEFAULT;
  real gl_l = KERNEL_GL_L_DEFAULT;
  std::vector<Node> gl;
  std::vector<cx> table;      // T(u_i)
  std::vector<cx> deriv;      // dT/du at u_i (finite difference)
  real u_lo = std::log(ETA_SMALL) - 0.5L;
  real u_hi = LOG_ETA_MAX + 0.5L;
  real du = 0;
  cx t_end;

  // Direct Gauss-Legendre evaluation of H(eta) in log y, centered at the
  // maximum of the ABSOLUTE scale density.  |y^(lambda-1)(1+y+eta/y)^(-N)|
  // depends only on Re lambda and Re N, both mass-independent, so this
  // centering is exact throughout the principal series.
  cx direct(real eta) const {
    const real lr = RE_LAMBDA, nr = RE_N;
    const real disc = lr * lr + 4 * (nr - lr) * (nr + lr) * eta;
    const real y0 = (lr + std::sqrt(disc)) / (2 * (nr - lr));
    cx sum(0, 0);
    for (const auto &node : gl) {
      const real ly = std::log(y0) + node.x;
      const real y = std::exp(ly);
      const real den = 1 + y + eta / y;
      // dy = y d(log y): y^lambda rather than y^(lambda-1).
      sum += node.w * std::exp(LAMBDA * ly - NN * std::log(den));
    }
    return sum;
  }

  // Exact small-eta two-branch continuation.
  cx small_eta(real eta) const {
    const real root = std::sqrt(1 - 4 * eta);
    const real aa = 2 * eta / (1 + root);
    const real bb = (1 + root) / 2;
    const cx w(aa / bb, 0);
    const cx analytic = std::exp((LAMBDA - NN) * std::log(bb)) * BETA_LAM_3 *
                        hyp2f1_series(NN, HYP_B, cx(1, 0) - LAMBDA, w);
    const cx nonanalytic = std::exp(LAMBDA * std::log(aa) - NN * std::log(bb)) *
                           NONANALYTIC_COEF *
                           hyp2f1_series(NN, LAMBDA + NN, cx(1, 0) + LAMBDA, w);
    return analytic + nonanalytic;
  }

  void build() {
    gl = gauss_legendre(gl_n, -gl_l, gl_l);
    table.resize(TABLE_N);
    deriv.resize(TABLE_N);
    du = (u_hi - u_lo) / (TABLE_N - 1);
#pragma omp parallel for schedule(static)
    for (int i = 0; i < TABLE_N; ++i) {
      const real u = u_lo + du * i;
      const real eta = std::exp(u);
      table[i] = direct(eta) * std::pow(1 + eta, TAIL_EXP);
    }
    for (int i = 0; i < TABLE_N; ++i) {
      if (i == 0)
        deriv[i] = (table[1] - table[0]) / du;
      else if (i == TABLE_N - 1)
        deriv[i] = (table[i] - table[i - 1]) / du;
      else
        deriv[i] = (table[i + 1] - table[i - 1]) / (2 * du);
    }
    t_end = table[TABLE_N - 1];
  }

  // H(eta) from log(eta); all branches agree in overlap (self-checked).
  cx eval_log(real log_eta) const {
    if (log_eta < std::log(ETA_SMALL)) return small_eta(std::exp(log_eta));
    if (log_eta > LOG_ETA_MAX) {
      // T(u) is constant to O(e^(-u/2)) here; tail H = T_end (1+eta)^(-3/2).
      const real l1p = (log_eta > 40) ? log_eta : std::log1p(std::exp(log_eta));
      return t_end * std::exp(-TAIL_EXP * l1p);
    }
    const real s = (log_eta - u_lo) / du;
    int i = static_cast<int>(s);
    if (i < 0) i = 0;
    if (i > TABLE_N - 2) i = TABLE_N - 2;
    const real t = s - i;
    const real t2 = t * t, t3 = t2 * t;
    const cx h00 = cx(2 * t3 - 3 * t2 + 1, 0);
    const cx h10 = cx(t3 - 2 * t2 + t, 0);
    const cx h01 = cx(-2 * t3 + 3 * t2, 0);
    const cx h11 = cx(t3 - t2, 0);
    const cx tval = h00 * table[i] + h10 * (du * deriv[i]) + h01 * table[i + 1] +
                    h11 * (du * deriv[i + 1]);
    const real l1p = std::log1p(std::exp(log_eta));
    return tval * std::exp(-TAIL_EXP * l1p);
  }

  // Startup consistency check across all three kernel representations.
  void self_check() const {
    real worst_table = 0, worst_small = 0, worst_tail = 0;
    for (int i = 0; i < 260; ++i) {
      const real u = -14.0L + i * (34.0L - -14.0L) / 259.0L;  // log eta
      const cx d = direct(std::exp(std::min(u, (real)30.0L)));
      const cx e = eval_log(u);
      const real rel = std::abs(e - d) / std::max<real>(std::abs(d), 1e-300L);
      if (u < std::log(ETA_SMALL))
        worst_small = std::max(worst_small, rel);
      else if (u <= LOG_ETA_MAX)
        worst_table = std::max(worst_table, rel);
      else if (u <= 30.0L)
        worst_tail = std::max(worst_tail, rel);
    }
    std::cerr << "kernel self-check [" << tribis::kMassLabel << "]: small-eta "
              << (double)worst_small << ", table " << (double)worst_table
              << ", tail " << (double)worst_tail << "\n";
    if (worst_small > 1e-12L || worst_table > 1e-9L || worst_tail > 1e-5L)
      throw std::runtime_error("kernel self-check failed");
  }
};

// ------------------------------------------------------- low-discrepancy

// Sobol, new-joe-kuo-6 direction numbers, dimensions 1..7.
struct Sobol {
  static constexpr int DIM = 7;
  static constexpr int BITS = 62;
  uint64_t v[DIM][BITS];
  uint64_t state[DIM];
  uint64_t index = 0;

  Sobol() {
    struct JK {
      int s;
      int a;
      int m[4];
    };
    // dims 2..7 (dim 1 is van der Corput: all m = 1)
    const JK jk[6] = {{1, 0, {1, 0, 0, 0}},   {2, 1, {1, 3, 0, 0}},
                      {3, 1, {1, 3, 1, 0}},   {3, 2, {1, 1, 1, 0}},
                      {4, 1, {1, 1, 3, 3}},   {4, 4, {1, 3, 5, 13}}};
    for (int k = 0; k < BITS; ++k) v[0][k] = 1ULL << (BITS - 1 - k);
    for (int d = 1; d < DIM; ++d) {
      const JK &p = jk[d - 1];
      std::vector<uint64_t> m(BITS + 1);
      for (int i = 1; i <= p.s; ++i) m[i] = p.m[i - 1];
      for (int i = p.s + 1; i <= BITS; ++i) {
        m[i] = m[i - p.s] ^ (m[i - p.s] << p.s);
        for (int kk = 1; kk <= p.s - 1; ++kk)
          m[i] ^= (((uint64_t)p.a >> (p.s - 1 - kk)) & 1ULL) * (m[i - kk] << kk);
      }
      for (int k = 0; k < BITS; ++k) v[d][k] = m[k + 1] << (BITS - 1 - k);
    }
    std::memset(state, 0, sizeof(state));
  }

  // Point n (0-based) via direct binary expansion (random access for
  // deterministic parallel blocks).  A nonzero digital shift gives a
  // deterministic, reproducible shifted net; shift = 0 is the plain sequence.
  void point(uint64_t n, real out[DIM],
             const uint64_t shift[DIM] = nullptr) const {
    for (int d = 0; d < DIM; ++d) {
      uint64_t x = 0;
      // Gray-code order keeps the standard Sobol sequence.
      uint64_t g = n ^ (n >> 1);
      int k = 0;
      while (g) {
        if (g & 1ULL) x ^= v[d][k];
        g >>= 1;
        ++k;
      }
      if (shift) x ^= shift[d];
      out[d] = static_cast<real>(x) / std::pow((real)2.0L, (real)BITS);
    }
  }
};

// Fixed, reproducible 64-bit mix (splitmix64) for digital shifts.
inline uint64_t splitmix64(uint64_t &state) {
  uint64_t z = (state += 0x9e3779b97f4a7c15ULL);
  z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL;
  z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
  return z ^ (z >> 31);
}

struct Halton {
  static constexpr int DIM = 7;
  static void point(uint64_t n, real out[DIM]) {
    static const int primes[DIM] = {2, 3, 5, 7, 11, 13, 17};
    for (int d = 0; d < DIM; ++d) {
      real f = 1, r = 0;
      uint64_t i = n + 1;
      while (i > 0) {
        f /= primes[d];
        r += f * (i % primes[d]);
        i /= primes[d];
      }
      out[d] = r;
    }
  }
};

// ------------------------------------------------------------- DE maps

struct Settings {
  real k1 = 10.0L, k2 = 10.0L, k3 = 1.0L;
  int m = 20;                 // log2(number of nodes) for sobol/halton
  int tensor_n = 9;           // nodes/dim for the tensor probe
  real cutoff_unit = 3.0L;    // |q| range for (0,1) variables
  real cutoff_pos = 3.0L;     // |q| range for positive variables
  std::string rule = "sobol";
  std::string output = "reduced_triangle.csv";
  int only_sector = 0;        // 0 = all
  int replicates = 1;         // digitally shifted net replicates (sobol)
  bool qmc_check = false;
  bool diag = false;          // report L1 mass and peak location
  int unit_mode = 1;          // 0 = DE, 1 = smoothstep, 2 = smootherstep
  std::string probe;          // "ta,tb,tc,zb,zc,r2,r3" bare-density probe
  bool kernel_dump = false;   // print H(eta) for independent comparison
  int kernel_gl_n = KERNEL_GL_N_DEFAULT;
  real kernel_gl_l = KERNEL_GL_L_DEFAULT;
};

struct Mapped {
  trisec::Outer o;
  real log_weight;  // log of the total DE map weight (product of derivatives)
};

// u in (0,1) -> t in (0,1) by the cubic smoothstep t = u^2 (3 - 2u),
// whose Jacobian 6 u (1-u) exactly neutralizes the (t, 1-t)^(-1/2 + i nu~)
// endpoint powers carried by every unit variable of the triangle sectors.
// Re = -1/2 throughout the principal series at d = 3, so this endpoint
// neutralization is mass-independent.
inline void unit_map_smooth(real u, real &t, real &lt, real &l1t,
                            real &logw) {
  t = u * u * (3 - 2 * u);
  // 1 - t = (1-u)^2 (1 + 2u) exactly.
  lt = 2 * std::log(u) + std::log(3 - 2 * u);
  l1t = 2 * std::log(1 - u) + std::log(1 + 2 * u);
  logw = std::log((real)6) + std::log(u) + std::log(1 - u);
}

// Quintic smootherstep t = u^3 (10 - 15u + 6u^2), Jacobian 30 u^2 (1-u)^2.
inline void unit_map_smooth5(real u, real &t, real &lt, real &l1t,
                             real &logw) {
  t = u * u * u * (10 + u * (-15 + 6 * u));
  // 1 - t = (1-u)^3 (1 + 3u + 6u^2) exactly.
  const real omu = 1 - u;
  lt = 3 * std::log(u) + std::log(10 + u * (-15 + 6 * u));
  l1t = 3 * std::log(omu) + std::log(1 + u * (3 + 6 * u));
  logw = std::log((real)30) + 2 * std::log(u) + 2 * std::log(omu);
}

// u in (0,1) -> t in (0,1) double-exponentially, plus log t, log(1-t) and
// the log-derivative dt/du.
inline void unit_map(real u, real cu, real &t, real &lt, real &l1t,
                     real &logw) {
  const real q = cu * (2 * u - 1);
  const real vv = (PI / 2) * std::sinh(q);
  // t = 1/(1+e^(-2v))
  const real e2 = std::exp(-2 * std::abs(vv));
  if (vv >= 0) {
    t = 1 / (1 + e2);
    lt = -std::log1p(e2);
    l1t = -2 * vv - std::log1p(e2);
  } else {
    t = e2 / (1 + e2);
    lt = 2 * vv - std::log1p(e2);
    l1t = -std::log1p(e2);
  }
  // dt/du = 2 cu (pi/4) cosh(q) sech^2(v);  log sech^2(v) = -2 log cosh v
  const real logcoshv = std::abs(vv) + std::log1p(e2) - std::log((real)2);
  logw = std::log(cu * (PI / 2) * std::cosh(q)) - 2 * logcoshv;
}

// u in (0,1) -> z in (0,inf) double-exponentially.
inline void pos_map(real u, real cp, real &z, real &lz, real &logw) {
  const real q = cp * (2 * u - 1);
  lz = (PI / 2) * std::sinh(q);
  z = std::exp(lz);
  // dz/du = 2 cp (pi/2) cosh(q) z
  logw = std::log(cp * PI * std::cosh(q)) + lz;
}

inline Mapped map_point(const real u_in[7], const Settings &st) {
  Mapped m;
  real lw = 0, w;
  // Clamp away exact 0/1 coordinates (the first Sobol point is the origin).
  real u[7];
  for (int d = 0; d < 7; ++d)
    u[d] = std::min(std::max(u_in[d], (real)1e-30L), (real)(1 - 1e-18L));
  if (st.unit_mode == 2) {
    unit_map_smooth5(u[0], m.o.ta, m.o.lta, m.o.l1ta, w);
    lw += w;
    unit_map_smooth5(u[1], m.o.tb, m.o.ltb, m.o.l1tb, w);
    lw += w;
    unit_map_smooth5(u[2], m.o.tc, m.o.ltc, m.o.l1tc, w);
    lw += w;
  } else if (st.unit_mode == 1) {
    unit_map_smooth(u[0], m.o.ta, m.o.lta, m.o.l1ta, w);
    lw += w;
    unit_map_smooth(u[1], m.o.tb, m.o.ltb, m.o.l1tb, w);
    lw += w;
    unit_map_smooth(u[2], m.o.tc, m.o.ltc, m.o.l1tc, w);
    lw += w;
  } else {
    unit_map(u[0], st.cutoff_unit, m.o.ta, m.o.lta, m.o.l1ta, w);
    lw += w;
    unit_map(u[1], st.cutoff_unit, m.o.tb, m.o.ltb, m.o.l1tb, w);
    lw += w;
    unit_map(u[2], st.cutoff_unit, m.o.tc, m.o.ltc, m.o.l1tc, w);
    lw += w;
  }
  pos_map(u[3], st.cutoff_pos, m.o.zb, m.o.lzb, w);
  lw += w;
  pos_map(u[4], st.cutoff_pos, m.o.zc, m.o.lzc, w);
  lw += w;
  pos_map(u[5], st.cutoff_pos, m.o.r2, m.o.lr2, w);
  lw += w;
  pos_map(u[6], st.cutoff_pos, m.o.r3, m.o.lr3, w);
  lw += w;
  m.log_weight = lw;
  return m;
}

// Evaluate the reduced density of one sector at a mapped outer point:
//   W(Omega) * S(A,B,C) * DE-weight
inline cx sector_density(int sector_idx, const Mapped &mp, const Kernel &ker,
                         const Settings &st) {
  const trisec::SectorEval ev =
      trisec::kSectors[sector_idx](mp.o, st.k1, st.k2, st.k3);
  if (!(ev.A > 0) || !(ev.B > 0) || !(ev.C > 0)) return cx(0, 0);
  const real logA = std::log(ev.A);
  const real logB = std::log(ev.B);
  const real logC = std::log(ev.C);
  const real log_eta = logB + logC - 2 * logA;
  const cx z_exp = ev.logW + cx(mp.log_weight, 0) + (LAMBDA - NN) * logA -
                   LAMBDA * logC;
  if (log_eta > LOG_ETA_MAX) {
    const real l1p =
        (log_eta > 40) ? log_eta : std::log1p(std::exp(log_eta));
    return ker.t_end * std::exp(z_exp - cx(TAIL_EXP * l1p, 0));
  }
  return ker.eval_log(log_eta) * std::exp(z_exp);
}

Settings parse(int argc, char **argv) {
  Settings s;
  for (int i = 1; i < argc; ++i) {
    const std::string a = argv[i];
    auto value = [&]() -> std::string {
      if (++i >= argc) throw std::runtime_error("missing value for " + a);
      return argv[i];
    };
    if (a == "--k1") s.k1 = std::stold(value());
    else if (a == "--k2") s.k2 = std::stold(value());
    else if (a == "--k3") s.k3 = std::stold(value());
    else if (a == "--m") s.m = std::stoi(value());
    else if (a == "--tensor-n") s.tensor_n = std::stoi(value());
    else if (a == "--cutoff-unit") s.cutoff_unit = std::stold(value());
    else if (a == "--cutoff-pos") s.cutoff_pos = std::stold(value());
    else if (a == "--rule") s.rule = value();
    else if (a == "--output") s.output = value();
    else if (a == "--sector") s.only_sector = std::stoi(value());
    else if (a == "--replicates") s.replicates = std::stoi(value());
    else if (a == "--qmc-check") s.qmc_check = true;
    else if (a == "--probe") s.probe = value();
    else if (a == "--diag") s.diag = true;
    else if (a == "--kernel-dump") s.kernel_dump = true;
    else if (a == "--kernel-gl-n") s.kernel_gl_n = std::stoi(value());
    else if (a == "--kernel-gl-l") s.kernel_gl_l = std::stold(value());
    else if (a == "--unit-map") {
      const std::string v = value();
      s.unit_mode = (v == "de") ? 0 : (v == "smooth5" ? 2 : 1);
    }
    else throw std::runtime_error("unknown argument: " + a);
  }
  return s;
}

void qmc_check() {
  // Exact fixture: points 2, 5, and 9 of the unscrambled Joe-Kuo Sobol
  // sequence in 7 dimensions.  A wrong direction-number table cannot pass.
  Sobol sob;
  const double ref2[7] = {0.75, 0.25, 0.25, 0.25, 0.75, 0.75, 0.25};
  const double ref5[7] = {0.875, 0.875, 0.125, 0.375, 0.875, 0.625, 0.875};
  const double ref9[7] = {0.6875, 0.8125, 0.4375, 0.9375,
                          0.0625, 0.8125, 0.9375};
  real u[7];
  auto expect = [&](uint64_t n, const double *ref) {
    sob.point(n, u);
    for (int d = 0; d < 7; ++d)
      if (std::abs((double)u[d] - ref[d]) > 1e-15)
        throw std::runtime_error("sobol point fixture failed at n=" +
                                 std::to_string(n));
  };
  expect(2, ref2);
  expect(5, ref5);
  expect(9, ref9);
  const uint64_t N = 1u << 16;
  real acc1 = 0, acc2 = 0;
  for (uint64_t n = 0; n < N; ++n) {
    sob.point(n, u);
    real f1 = 1, f2 = 1;
    for (int d = 0; d < 7; ++d) f1 *= 3 * u[d] * u[d];
    for (int d = 0; d < 7; ++d) f2 *= 2 * u[d];
    acc1 += f1;
    acc2 += f2;
  }
  const double e1 = std::abs((double)(acc1 / N - 1));
  const double e2 = std::abs((double)(acc2 / N - 1));
  std::cerr << "sobol check: point fixtures exact; |err| = " << e1 << " "
            << e2 << "\n";
  if (e1 > 2e-2 || e2 > 2e-2)
    throw std::runtime_error("sobol integration sanity check failed");
}

}  // namespace

int main(int argc, char **argv) {
  try {
    const Settings st = parse(argc, argv);
    if (st.qmc_check) {
      qmc_check();
      std::cerr << "qmc check passed\n";
      return 0;
    }

    if (st.kernel_dump) {
      // Print H(eta) on the stored log-eta grid for comparison with an
      // independent high-precision evaluation of the scale kernel.
      Kernel k;
      k.gl_n = st.kernel_gl_n;
      k.gl_l = st.kernel_gl_l;
      k.build();
      k.self_check();
      std::cout << "# mass_label," << tribis::kMassLabel
                << ",kernel_gl_n," << st.kernel_gl_n
                << ",kernel_gl_l," << (double)st.kernel_gl_l << "\n";
      std::cout << "log_eta,H_re,H_im\n";
      const int us[16] = {-14, -10, -6, -4, -2, 0,  2,  5,
                          9,   13,  17, 21, 25, 26, 28, 32};
      for (int i = 0; i < 16; ++i) {
        const cx h = k.eval_log((real)us[i]);
        std::cout << us[i] << ',' << std::setprecision(20)
                  << (double)h.real() << ',' << (double)h.imag() << '\n';
      }
      return 0;
    }

    Kernel ker;
    ker.gl_n = st.kernel_gl_n;
    ker.gl_l = st.kernel_gl_l;
    ker.build();
    ker.self_check();

    if (!st.probe.empty()) {
      real c[7];
      std::string rest = st.probe;
      for (int d = 0; d < 7; ++d) {
        const auto pos = rest.find(',');
        c[d] = std::stold(rest.substr(0, pos));
        if (pos != std::string::npos) rest = rest.substr(pos + 1);
      }
      trisec::Outer o;
      o.ta = c[0]; o.tb = c[1]; o.tc = c[2];
      o.zb = c[3]; o.zc = c[4]; o.r2 = c[5]; o.r3 = c[6];
      o.lta = std::log(o.ta); o.l1ta = std::log(1 - o.ta);
      o.ltb = std::log(o.tb); o.l1tb = std::log(1 - o.tb);
      o.ltc = std::log(o.tc); o.l1tc = std::log(1 - o.tc);
      o.lzb = std::log(o.zb); o.lzc = std::log(o.zc);
      o.lr2 = std::log(o.r2); o.lr3 = std::log(o.r3);
      const int s0 = st.only_sector > 0 ? st.only_sector - 1 : 0;
      const trisec::SectorEval ev = trisec::kSectors[s0](o, st.k1, st.k2, st.k3);
      const real logA = std::log(ev.A), logB = std::log(ev.B),
                 logC = std::log(ev.C);
      const real log_eta = logB + logC - 2 * logA;
      const cx H = ker.eval_log(log_eta);
      const cx val = H * std::exp(ev.logW + (LAMBDA - NN) * logA -
                                  LAMBDA * logC);
      std::cout << std::setprecision(18) << "mass " << tribis::kMassLabel
                << "\nsector " << (s0 + 1)
                << "\nA = " << (double)ev.A << "\nB = " << (double)ev.B
                << "\nC = " << (double)ev.C << "\nlogW = "
                << (double)ev.logW.real() << " " << (double)ev.logW.imag()
                << "i\nH(eta) = " << (double)H.real() << " "
                << (double)H.imag() << "i\ndensity = " << (double)val.real()
                << " " << (double)val.imag() << "i\n";
      return 0;
    }

    std::vector<int> sector_list;
    if (st.only_sector > 0)
      sector_list.push_back(st.only_sector - 1);
    else
      for (int s = 0; s < trisec::kNumSectors; ++s) sector_list.push_back(s);
    const int ns = static_cast<int>(sector_list.size());

    uint64_t total_points;
    if (st.rule == "tensor") {
      total_points = 1;
      for (int d = 0; d < 7; ++d) total_points *= st.tensor_n;
    } else {
      total_points = 1ULL << st.m;
    }

    const int R = (st.rule == "sobol") ? std::max(1, st.replicates) : 1;
    // Fixed, reproducible digital shifts (replicate 0 is the plain net).
    std::vector<std::array<uint64_t, 7>> shifts(R);
    {
      uint64_t seed = 0x5eed5eed5eed5eedULL;
      for (int r = 0; r < R; ++r)
        for (int d = 0; d < 7; ++d)
          shifts[r][d] = (r == 0) ? 0ULL
                                  : (splitmix64(seed) &
                                     ((1ULL << Sobol::BITS) - 1ULL));
    }

    const uint64_t BLOCKS = 4096;
    const uint64_t block_size = (total_points + BLOCKS - 1) / BLOCKS;
    std::vector<cx> partial(BLOCKS * ns, cx(0, 0));
    std::vector<uint64_t> bad(BLOCKS, 0);
    std::vector<std::vector<cx>> rep_totals(R, std::vector<cx>(ns, cx(0, 0)));
    real diag_l1 = 0, diag_peak = 0;
    real diag_peak_u[7] = {0, 0, 0, 0, 0, 0, 0};

    const double t0 =
#ifdef _OPENMP
        omp_get_wtime();
#else
        0;
#endif

    for (int rep = 0; rep < R; ++rep) {
      const uint64_t *shift = shifts[rep].data();
#pragma omp parallel
      {
        Sobol sob;  // per-thread copy (read-only tables after init)
#pragma omp for schedule(dynamic)
        for (uint64_t blk = 0; blk < BLOCKS; ++blk) {
          const uint64_t lo = blk * block_size;
          const uint64_t hi = std::min(total_points, lo + block_size);
          std::vector<cx> acc(ns, cx(0, 0));
          uint64_t nonfinite = 0;
          real l1 = 0, peak = 0;
          real peak_u[7] = {0, 0, 0, 0, 0, 0, 0};
          real u[7];
          for (uint64_t n = lo; n < hi; ++n) {
            if (st.rule == "sobol") {
              sob.point(n, u, shift);
            } else if (st.rule == "halton") {
              Halton::point(n, u);
            } else {  // tensor midpoint grid
              uint64_t idx = n;
              for (int d = 0; d < 7; ++d) {
                u[d] = (static_cast<real>(idx % st.tensor_n) + 0.5L) /
                       st.tensor_n;
                idx /= st.tensor_n;
              }
            }
            const Mapped mp = map_point(u, st);
            for (int si = 0; si < ns; ++si) {
              const cx val = sector_density(sector_list[si], mp, ker, st);
              if (std::isfinite((double)val.real()) &&
                  std::isfinite((double)val.imag())) {
                acc[si] += val;
                if (st.diag) {
                  const real a = std::abs(val);
                  l1 += a;
                  if (a > peak) {
                    peak = a;
                    std::memcpy(peak_u, u, sizeof(peak_u));
                  }
                }
              } else {
                ++nonfinite;
              }
            }
          }
          for (int si = 0; si < ns; ++si) partial[blk * ns + si] = acc[si];
          bad[blk] = nonfinite;
          if (st.diag) {
#pragma omp critical
            {
              diag_l1 += l1;
              if (peak > diag_peak) {
                diag_peak = peak;
                std::memcpy(diag_peak_u, peak_u, sizeof(peak_u));
              }
            }
          }
        }
      }

      uint64_t nonfinite_total = 0;
      for (uint64_t b = 0; b < BLOCKS; ++b) nonfinite_total += bad[b];
      if (nonfinite_total > 0)
        throw std::runtime_error("nonfinite densities encountered: " +
                                 std::to_string(nonfinite_total));

      // Deterministic block-ordered reduction (bit-reproducible across
      // thread counts: the per-block partials are thread-local and the
      // final sum walks the blocks in index order).
      for (uint64_t b = 0; b < BLOCKS; ++b)
        for (int si = 0; si < ns; ++si)
          rep_totals[rep][si] += partial[b * ns + si];
      for (int si = 0; si < ns; ++si)
        rep_totals[rep][si] /= (real)total_points;
      std::fill(partial.begin(), partial.end(), cx(0, 0));
    }

    std::vector<cx> total(ns, cx(0, 0));
    std::vector<cx> rep_sd(ns, cx(0, 0));
    for (int si = 0; si < ns; ++si) {
      for (int rep = 0; rep < R; ++rep) total[si] += rep_totals[rep][si];
      total[si] /= (real)R;
      if (R > 1) {
        real vr = 0, vi = 0;
        for (int rep = 0; rep < R; ++rep) {
          const cx d = rep_totals[rep][si] - total[si];
          vr += d.real() * d.real();
          vi += d.imag() * d.imag();
        }
        rep_sd[si] = cx(std::sqrt(vr / (R - 1)), std::sqrt(vi / (R - 1)));
      }
    }

    const double t1 =
#ifdef _OPENMP
        omp_get_wtime();
#else
        0;
#endif

    std::ofstream out(st.output);
    if (!out) throw std::runtime_error("cannot open output " + st.output);
    out << "# ++- branch only (T_ppm, - vertex on k3); not the physical correlator\n";
    out << "k1,k2,k3,rule,m,points,replicates,tensor_n,cutoff_unit,"
           "cutoff_pos,unit_map,sector,bare_re,bare_im,rep_sd_re,rep_sd_im,"
           "elapsed_seconds,mass_label,"
           "kernel_gl_n,kernel_gl_l\n";
    for (int si = 0; si < ns; ++si) {
      out << std::setprecision(17) << (double)st.k1 << ',' << (double)st.k2
          << ',' << (double)st.k3 << ',' << st.rule << ',' << st.m << ','
          << total_points << ',' << R << ',' << st.tensor_n << ','
          << (double)st.cutoff_unit << ',' << (double)st.cutoff_pos << ','
          << (st.unit_mode == 0 ? "de" : (st.unit_mode == 1 ? "smooth"
                                                            : "smooth5"))
          << ','
          << (sector_list[si] + 1) << ','
          << std::setprecision(20) << (double)total[si].real() << ','
          << (double)total[si].imag() << ','
          << (double)rep_sd[si].real() << ',' << (double)rep_sd[si].imag()
          << ',' << std::setprecision(6) << (t1 - t0)
          << ',' << tribis::kMassLabel
          << ',' << st.kernel_gl_n << ',' << (double)st.kernel_gl_l << '\n';
    }
    std::cerr << "mass=" << tribis::kMassLabel << " rule=" << st.rule
              << " points=" << total_points << " sectors=" << ns
              << " elapsed=" << (t1 - t0) << " s\n";
    if (st.diag) {
      std::cerr << std::setprecision(6) << "diag: L1(mean |f|) = "
                << (double)(diag_l1 / total_points)
                << " peak |f| = " << (double)diag_peak << " at u = (";
      for (int d = 0; d < 7; ++d)
        std::cerr << (double)diag_peak_u[d] << (d < 6 ? "," : ")\n");
      Mapped mpk = map_point(diag_peak_u, st);
      std::cerr << "diag: peak Omega = (ta,tb,tc,zb,zc,r2,r3) = ("
                << (double)mpk.o.ta << "," << (double)mpk.o.tb << ","
                << (double)mpk.o.tc << "," << (double)mpk.o.zb << ","
                << (double)mpk.o.zc << "," << (double)mpk.o.r2 << ","
                << (double)mpk.o.r3 << ")\n";
    }
    cx grand(0, 0);
    for (int si = 0; si < ns; ++si) grand += total[si];
    std::cerr << "bare sector sum = " << std::setprecision(14)
              << (double)grand.real() << " " << (double)grand.imag() << "i\n";
  } catch (const std::exception &e) {
    std::cerr << "ERROR: " << e.what() << '\n';
    return 2;
  }
  return 0;
}

